High-order harmonic generation with resonant core excitation by ultraintense x rays

High-order harmonic generation (HHG) is combined with resonant x-ray excitation of a core electron into the transient valence vacancy that is created in the course of the HHG process. To describe this setting, I develop a two-active-electron quantum theory for a single atom assuming no Coulomb interaction among the electrons; one electron performs a typical HHG three-step process whereas another electron is excited (or even Rabi flops) by intense x rays from the core shell into the valence hole after the first electron has left the atom. Depending on the amplitude to find a vacancy in the valence and the core, the returning continuum electron recombines with the valence and the core, respectively, emitting high-order harmonic (HH) radiation that is characteristic of the combined process. After presenting the theory of x-ray boosted HHG for continuous-wave light fields, I develop a description for x-ray pulses with a time-varying amplitude and phase. My prediction offers novel prospects for nonlinear x-ray physics, attosecond x rays, and HHG-based time-dependent chemical imaging involving core orbitals.

==> anc/readme.txt <==
================================== readme.txt ==================================

ARTICLE INFORMATION

Journal:        European Physical Journal D

All Authors:    Christian Buth

Title:          High-order harmonic generation with resonant core excitation
                by ultraintense x rays



DEPOSIT INFORMATION

Description:
        readme.txt --- the present file

        xrabi_ma.nb/.cdf/.pdf --- small calculations for the paper


Total No. of Files: 3


File Names:
        readme.txt, xrabi_ma.nb, xrabi_ma.cdf, xrabi_ma.pdf


File Types:
        .cdf    Computable Document File
        .nb     Mathematica 10.1 Notebook
        .pdf    Portable Document File
        .txt    plain UTF-8 encoded text file


Contact Information:

        Dr. Christian Buth
        Theoretische Chemie
        Physikalisch-Chemisches Institut
        Ruprecht-Karls-Universität Heidelberg
        Im Neuenheimer Feld 229
        69120 Heidelberg
        Germany

        Phone:  +49-6221-545262
        Fax:    +49-6221-545221
        Email:  christian.buth@web.de
        WWW:    http://www.christianbuth.name

================================================================================

==> anc/xrabi_ma.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    342661,       7017]
NotebookOptionsPosition[    335594,       6753]
NotebookOutlinePosition[    336513,       6787]
CellTagsIndexPosition[    336382,       6780]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculations for \[OpenCurlyDoubleQuote]High-order harmonic generation with \
resonant core excitation by ultraintense x\[NonBreakingSpace]rays\
\[CloseCurlyDoubleQuote]\
\>", "Title",
 CellChangeTimes->{{3.4354183749825687`*^9, 3.4354184034368277`*^9}, 
   3.436545317722434*^9, {3.462732254806983*^9, 3.46273225844971*^9}, {
   3.488787592252349*^9, 3.48878760788699*^9}, {3.48912143356493*^9, 
   3.4891214470808697`*^9}, {3.495168199282341*^9, 3.495168200536684*^9}, {
   3.500122362352707*^9, 3.500122363790875*^9}, {3.560813251754175*^9, 
   3.560813253694293*^9}, {3.624859188061406*^9, 3.624859199968357*^9}, 
   3.641820806353199*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Christian Buth",
 ButtonBox[Cell[TextData[StyleBox[ButtonBox["1"],
  FontVariations->{"CompatibilityType"->"Superscript"}]], "Citation",
  Editable->False,
  TaggingRules->{NoteData -> RowBox[{
       RowBox[{"World", " ", "Wide", " ", 
         RowBox[{"Web", ":", " ", 
           ButtonBox[
            RowBox[{"www", ".", "christianbuth", ".", "name"}], BaseStyle -> 
            "Hyperlink", ButtonData -> {
              URL["http://www.christianbuth.name"], None}, ButtonNote -> 
            "http://www.christianbuth.name"]}]}], ",", " ", 
       RowBox[{"electronic", " ", 
         RowBox[{"mail", ":", " ", 
           RowBox[{
             ButtonBox[
              RowBox[{"christian", ".", 
                RowBox[{"buth", "@", "web"}], ".", "de"}], BaseStyle -> 
              "Hyperlink", ButtonData -> {
                URL["mailto:christian.buth@web.de"], None}, ButtonNote -> 
              "mailto:christian.buth@web.de"], "."}]}]}]}]}],
  BaseStyle->"Hyperlink",
  ButtonData->"0000B442"]
}], "Author",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.469148231563246*^9, 3.469148232002969*^9}, {3.469639213714448*^9, 
   3.4696392137856693`*^9}, {3.4697238115680017`*^9, 
   3.4697238117580147`*^9}, {3.471208581416031*^9, 3.4712085815404587`*^9}, {
   3.471881798087801*^9, 3.471881804820734*^9}, {3.4855848330558243`*^9, 
   3.485584836605809*^9}, 3.485679979453176*^9, {3.485859305882781*^9, 
   3.48585930596943*^9}, {3.485950434846589*^9, 3.485950435389482*^9}, {
   3.486033529286688*^9, 3.486033529466443*^9}, 3.486133552268414*^9, {
   3.486181208298563*^9, 3.486181208479074*^9}, {3.488787933710165*^9, 
   3.488787934027625*^9}, 3.488884572096484*^9, 3.488968582732244*^9, {
   3.489121396954858*^9, 3.489121397064727*^9}, {3.4918001115435667`*^9, 
   3.491800112459779*^9}, {3.493634409720759*^9, 3.493634413492866*^9}, {
   3.4951681876278563`*^9, 3.495168192880303*^9}, {3.495275816082678*^9, 
   3.4952758161170473`*^9}, {3.4997757435319757`*^9, 3.499775750236269*^9}, {
   3.500094742874177*^9, 3.50009474308561*^9}, {3.560813256753744*^9, 
   3.560813258957654*^9}, {3.614845188913844*^9, 3.6148451939680147`*^9}, {
   3.6218495868128347`*^9, 3.621849591498928*^9}, {3.623561333189971*^9, 
   3.623561333222075*^9}, {3.624779116570004*^9, 3.62477911932012*^9}, {
   3.624860242777335*^9, 3.6248602429345818`*^9}, 3.638150259260366*^9, {
   3.638150421095387*^9, 3.6381504241203413`*^9}, {3.638150574373686*^9, 
   3.638150574390346*^9}, {3.638150630325169*^9, 3.63815063033948*^9}, {
   3.641816051135812*^9, 3.641816051154416*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117\
\[NonBreakingSpace]Heidelberg, Germany\
\>", "Institution",
 CellChangeTimes->{3.6148452162263393`*^9}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120\[NonBreakingSpace]Heidelberg, Germany\
\>", "Institution",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}, {3.614845202858053*^9, 
   3.614845209152856*^9}}],

Cell["18 June 2015", "Date",
 CellChangeTimes->{{3.6381502697126417`*^9, 3.638150273085273*^9}, {
  3.6399212606527967`*^9, 3.63992126769308*^9}, {3.640414700445559*^9, 
  3.640414700509644*^9}, {3.6418155959901047`*^9, 3.6418155960738*^9}, {
  3.641973790498032*^9, 3.6419737911748962`*^9}, {3.642307608140005*^9, 
  3.64230761124932*^9}, {3.643444419925948*^9, 3.64344441999268*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues and eigenvectors of the Rabi matrix for continuous-wave x\
\[NonBreakingSpace]rays\
\>", "Section",
 CellChangeTimes->{{3.489121413729783*^9, 3.489121425768403*^9}, {
  3.639923120187516*^9, 3.6399231212982473`*^9}, {3.6399231891231203`*^9, 
  3.639923201216139*^9}}],

Cell[BoxData[
 RowBox[{"matR", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "delta"}], "-", 
       RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ",", "R0x"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R0x", ",", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", "*", "GammaA"}]}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.487911565365983*^9, 3.487911661402297*^9}, 
   3.487912790751552*^9, 3.4879150987609863`*^9, 3.487915931062682*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"matR", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.487912793940241*^9, 3.487912795521646*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "delta"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], "R0x"},
     {"R0x", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "GammaA"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.487912796788097*^9, 3.487915102000692*^9, {3.487917005587338*^9, 
   3.487917013693431*^9}, 3.4879376177775*^9, 3.487937930707116*^9, 
   3.487937986382922*^9, 3.487938022719408*^9, 3.487938484489283*^9, 
   3.487938743831718*^9, 3.4879389590539618`*^9, 3.488102538073049*^9, 
   3.4891215891892223`*^9, 3.495275928455394*^9, 3.495276683534298*^9, 
   3.6148450411747913`*^9, 3.6211420994752283`*^9, 3.623498774291462*^9, 
   3.624785361357235*^9, 3.624796332119787*^9, 3.6248736433057737`*^9, {
   3.640508866858096*^9, 3.640508904853425*^9}, 3.64230523991415*^9, 
   3.642307618288168*^9, 3.6434444320163097`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigenvalues", "[", "matR", "]"}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.487911691539123*^9, 3.487911697024807*^9}, {
   3.4879150446560183`*^9, 3.487915052875923*^9}, {3.4879372053625507`*^9, 
   3.487937211415257*^9}, 3.487937461938278*^9, 3.487937630194069*^9, 
   3.487937833973627*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "GammaA"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "GammaC"}], "-", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "delta"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], ")"}], "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["R0x", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "GammaA"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "GammaC"}], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "delta"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], ")"}], "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["R0x", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.4879379308008223`*^9, 3.487937986443241*^9, 3.487938022763912*^9, 
   3.487938484530147*^9, 3.487938743872538*^9, 3.487938959092449*^9, 
   3.488102538355575*^9, 3.489121589474489*^9, 3.4952759290542593`*^9, 
   3.495276683611106*^9, 3.614845041569119*^9, 3.621142100085814*^9, 
   3.6234987747536592`*^9, 3.624785361819909*^9, 3.624796332630694*^9, 
   3.624873643907683*^9, {3.640508867302237*^9, 3.640508905256071*^9}, 
   3.642305240405074*^9, 3.642307618699503*^9, 3.643444432461656*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eival", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], "*", "gammaAC"}], "-", "mu"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], "*", "gammaAC"}], "+", "mu"}]}],
    "}"}]}]], "Input",
 CellChangeTimes->{{3.487937220736421*^9, 3.487937250039884*^9}, {
   3.487937409201213*^9, 3.487937628476227*^9}, 3.487937668655387*^9, {
   3.487937735008006*^9, 3.487937757137713*^9}, {3.487937804224568*^9, 
   3.4879378888530283`*^9}, {3.4879379752143307`*^9, 3.487937977780335*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "gammaAC"}], "-", "mu"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "gammaAC"}], "+", "mu"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.487937830502893*^9, 3.487937889569727*^9, 3.4879379309322567`*^9, 
   3.4879379865106783`*^9, 3.487938022863229*^9, 3.4879384845657473`*^9, 
   3.487938743920006*^9, 3.487938959187619*^9, 3.4881025384033213`*^9, 
   3.489121589518572*^9, 3.495275929101185*^9, 3.495276683678083*^9, 
   3.6148450415743647`*^9, 3.621142100220549*^9, 3.623498774780102*^9, 
   3.624785362007739*^9, 3.624796332735427*^9, 3.6248736439384537`*^9, {
   3.640508867373271*^9, 3.640508905326002*^9}, 3.64230524043557*^9, 
   3.642307618758451*^9, 3.6434444325194187`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"Eigenvectors", "[", "matR", "]"}], "]"}], "//", "FullSimplify"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.487916838873654*^9, 3.487916839775104*^9}, {
   3.487917050411306*^9, 3.4879170534191923`*^9}, 3.487938282622547*^9, {
   3.49527620328437*^9, 3.4952762137126093`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "delta"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "GammaC"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "delta"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["R0x", "2"]}]}]]}], 
        RowBox[{"2", " ", "R0x"}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"GammaA", "-", "GammaC"}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "delta"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"GammaA", "-", "GammaC"}], ")"}]}]}], ")"}], "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["R0x", "2"]}]}]]}], 
       RowBox[{"2", " ", "R0x"}]]},
     {"1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.487938302536289*^9, 3.487938484667686*^9, 3.487938744004532*^9, 
   3.48793895927697*^9, 3.488102538689533*^9, 3.489121589806306*^9, 
   3.495275929394896*^9, 3.495276214354003*^9, 3.495276683779457*^9, 
   3.614845041936849*^9, 3.621142100718583*^9, 3.62349877522057*^9, 
   3.624785362445673*^9, 3.624796333299542*^9, 3.6248736443857183`*^9, {
   3.640508867761716*^9, 3.640508905704447*^9}, 3.642305240861044*^9, 
   3.642307619145352*^9, 3.6434444329355803`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eivecR", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "delta"}], " ", "+", " ", 
       RowBox[{"I", "*", "gammaAC"}], "-", "lambdaM"}], ",", "1"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "delta"}], " ", "+", " ", 
       RowBox[{"I", "*", "gammaAC"}], "-", "lambdaP"}], ",", " ", "1"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4879383094718037`*^9, 3.487938441080823*^9}, {
  3.4879384730915337`*^9, 3.4879384753095407`*^9}, {3.4879387238043327`*^9, 
  3.487938729179831*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "delta"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "delta"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], ",", "1"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.487938402441886*^9, 3.4879384414291077`*^9}, {
   3.487938480442066*^9, 3.487938484729587*^9}, 3.487938744055266*^9, 
   3.487938959326674*^9, 3.488102538736795*^9, 3.48912158985187*^9, 
   3.4952759295107937`*^9, 3.495276683860313*^9, 3.614845041985626*^9, 
   3.621142100818842*^9, 3.623498775434218*^9, 3.624785362479187*^9, 
   3.6247963333674192`*^9, 3.62487364456087*^9, {3.640508867991891*^9, 
   3.6405089057765207`*^9}, 3.642305240958736*^9, 3.6423076191749697`*^9, 
   3.6434444329695997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eivecR", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.4879169620364733`*^9, 3.487917012660612*^9}, {
  3.48791706118147*^9, 3.487917065131022*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}]},
      {"1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4879169745316277`*^9, 3.487917013967897*^9}, 
   3.487917065642535*^9, 3.48793761816868*^9, 3.487937931218012*^9, 
   3.487937986776807*^9, 3.487938023163467*^9, 3.487938484815135*^9, 
   3.487938744104474*^9, 3.487938959375967*^9, 3.4881025387749968`*^9, 
   3.489121589902351*^9, 3.49527592957057*^9, 3.4952766839434958`*^9, 
   3.6148450419891157`*^9, 3.621142100968584*^9, 3.6234987754888573`*^9, 
   3.6247853625353737`*^9, 3.6247963334340763`*^9, 3.6248736446186857`*^9, {
   3.6405088680725946`*^9, 3.640508905864971*^9}, 3.642305241019889*^9, 
   3.642307619223177*^9, 3.6434444330647078`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invEiVecR", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", "eivecR", "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
        RowBox[{"2", "*", "mu"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"invEiVecR", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.487936584175003*^9, 3.487936622529358*^9}, {
  3.4879385552358932`*^9, 3.48793859089037*^9}, {3.487938669548566*^9, 
  3.487938676537314*^9}, {3.4952763067093554`*^9, 3.4952763241713533`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{"2", " ", "mu"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "mu"}]]}]},
     {
      FractionBox[
       RowBox[{"delta", "-", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
       RowBox[{"2", " ", "mu"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"delta", "-", 
         RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], 
        RowBox[{"2", " ", "mu"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4879366050636053`*^9, 3.4879366242413816`*^9}, 
   3.4879376184512672`*^9, 3.487937931515696*^9, 3.487937987073986*^9, 
   3.487938023463462*^9, 3.487938485047879*^9, 3.487938591740614*^9, 
   3.487938677186864*^9, 3.487938744254403*^9, 3.4879389595105457`*^9, 
   3.488102539153967*^9, 3.489121590269516*^9, 3.495275929689624*^9, {
   3.495276310234941*^9, 3.495276324565197*^9}, 3.4952766840276527`*^9, 
   3.614845042062872*^9, 3.621142101185225*^9, 3.623498775589457*^9, 
   3.624785362630855*^9, 3.624796334685947*^9, 3.624873644715755*^9, {
   3.640508868160203*^9, 3.640508905944954*^9}, 3.642305241109041*^9, 
   3.642307619384253*^9, 3.6434444331526623`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invEiVecR", ".", "eivecR"}]], "Input",
 CellChangeTimes->{{3.487939369432953*^9, 3.487939372617722*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], 
       RowBox[{"2", " ", "mu"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], 
       RowBox[{"2", " ", "mu"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "mu"}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"delta", "-", 
           RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "delta"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], 
          ")"}]}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "mu"}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "delta"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"delta", "-", 
          RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
         ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"delta", "-", 
         RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], 
        RowBox[{"2", " ", "mu"}]]}], "+", 
      FractionBox[
       RowBox[{"delta", "-", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
       RowBox[{"2", " ", "mu"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.487939373102545*^9, 3.488102539204537*^9, 3.489121590321694*^9, 
   3.495275929735427*^9, 3.495276326164029*^9, 3.4952766841127357`*^9, 
   3.6148450420685453`*^9, 3.621142101425396*^9, 3.623498775656035*^9, 
   3.6247853626624193`*^9, 3.6247963347868357`*^9, 3.624873644746337*^9, {
   3.640508868205473*^9, 3.6405089059797983`*^9}, 3.64230524114139*^9, 
   3.642307619414728*^9, 3.643444433187166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"invEiVecR", ".", "eivecR"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
       RowBox[{"2", "*", "mu"}]}], ",", 
      RowBox[{"gammaAC", "==", 
       RowBox[{"GammaA", "+", "GammaC"}]}], ",", 
      RowBox[{"mu", "\[Equal]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"delta", "-", 
            RowBox[{"\[ImaginaryI]", "*", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ")"}], "^", "2"}], 
         "+", 
         RowBox[{"R0x", "^", "2"}]}], "]"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4879393988719473`*^9, 3.4879394089685373`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.487939409873673*^9, 3.488102539242325*^9, 3.4891215903694353`*^9, 
   3.495275929786928*^9, 3.495276684195983*^9, 3.614845042082467*^9, 
   3.621142101535833*^9, 3.623498775722392*^9, 3.624785362721451*^9, 
   3.6247963348490067`*^9, 3.6248736448193083`*^9, {3.640508868288961*^9, 
   3.6405089060432873`*^9}, 3.642305241204359*^9, 3.642307619474696*^9, 
   3.6434444332547607`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"eivecR", ".", "invEiVecR"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
       RowBox[{"2", "*", "mu"}]}], ",", 
      RowBox[{"gammaAC", "==", 
       RowBox[{"GammaA", "+", "GammaC"}]}], ",", 
      RowBox[{"mu", "\[Equal]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"delta", "-", 
            RowBox[{"\[ImaginaryI]", "*", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ")"}], "^", "2"}], 
         "+", 
         RowBox[{"R0x", "^", "2"}]}], "]"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4879393988719473`*^9, 3.4879394089685373`*^9}, {
  3.4879394425446873`*^9, 3.487939447782661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.48793944811455*^9, 3.48810253930427*^9, 3.489121590419656*^9, 
   3.495275929851166*^9, 3.495276684276602*^9, 3.614845042094165*^9, 
   3.6211421016853323`*^9, 3.6234987757888613`*^9, 3.624785362788075*^9, 
   3.624796334917183*^9, 3.624873644886633*^9, {3.640508868373301*^9, 
   3.64050890611052*^9}, 3.642305241270104*^9, 3.6423076195252523`*^9, 
   3.643444433321533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eivecR", ".", 
  RowBox[{"eivecR", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "delta"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ")"}], 
     "2"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "delta"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "delta"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.487939194734975*^9, 3.488102539354759*^9, 3.489121590468894*^9, 
   3.495275929901297*^9, 3.495276684360332*^9, 3.6148450420991364`*^9, 
   3.621142101785083*^9, 3.6234987758555202`*^9, 3.6247853628553877`*^9, 
   3.624796334998602*^9, 3.6248736449538183`*^9, {3.6405088684557734`*^9, 
   3.64050890617688*^9}, 3.642305241336165*^9, 3.6423076195904417`*^9, 
   3.643444433389737*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"eivecR", ".", 
    RowBox[{"eivecR", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
       RowBox[{"2", "*", "mu"}]}], ",", 
      RowBox[{"gammaAC", "==", 
       RowBox[{"GammaA", "+", "GammaC"}]}], ",", 
      RowBox[{"mu", "\[Equal]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"delta", "-", 
            RowBox[{"\[ImaginaryI]", "*", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ")"}], "^", "2"}], 
         "+", 
         RowBox[{"R0x", "^", "2"}]}], "]"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.487938683394013*^9, 3.487938709292471*^9}, {
   3.4879387410218363`*^9, 3.487938741348259*^9}, {3.487938940326482*^9, 
   3.48793894928869*^9}, {3.48793898365252*^9, 3.487939013903908*^9}, 
   3.4879390981808767`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], ")"}], 
     "2"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.487938693717207*^9, 3.4879387102483807`*^9}, {
   3.487938742157473*^9, 3.487938768413292*^9}, {3.487938950013452*^9, 
   3.4879390145476294`*^9}, 3.4879390988360777`*^9, 3.488102539510379*^9, 
   3.489121590626154*^9, 3.495275930063488*^9, 3.495276684446227*^9, 
   3.6148450422703876`*^9, 3.6211421020816393`*^9, 3.6234987760924597`*^9, 
   3.624785363187647*^9, 3.624796335263851*^9, 3.6248736464045763`*^9, {
   3.6405088686382713`*^9, 3.640508906362246*^9}, 3.642305243389003*^9, 
   3.642307619773274*^9, 3.6434444335882807`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quasiclassical action at the stationary point", "Section",
 CellChangeTimes->{{3.4880823509608994`*^9, 3.488082351510725*^9}, {
   3.489121474409646*^9, 3.489121478497261*^9}, {3.639923076526086*^9, 
   3.639923084291274*^9}, 3.639923269438916*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"wL", "*", "t"}], "]"}], "^", "2"}], ",", "t"}], "]"}]], "Input",\

 CellChangeTimes->{{3.488081903526767*^9, 3.4880819198174133`*^9}, {
  3.488083038356946*^9, 3.4880830443232822`*^9}, {3.4880998155449*^9, 
  3.4880998172537127`*^9}, {3.488100293600607*^9, 3.4881003351495028`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["t", "2"], "-", 
  FractionBox[
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "t", " ", "wL"}], "]"}], 
   RowBox[{"4", " ", "wL"}]]}]], "Output",
 CellChangeTimes->{
  3.488081920738497*^9, 3.488083045082149*^9, 3.4880998180269327`*^9, 
   3.488100336553473*^9, 3.488102539542131*^9, 3.489121590668847*^9, 
   3.495275930124825*^9, 3.495276684527163*^9, 3.614845042287291*^9, 
   3.621142102185706*^9, 3.623498776119657*^9, 3.6247853632193117`*^9, 
   3.624796335334755*^9, 3.624873646558084*^9, {3.640508868722131*^9, 
   3.640508906426567*^9}, 3.642305243470139*^9, 3.6423076198241577`*^9, 
   3.643444433622538*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"wL", "*", "tpp"}], "]"}], "^", "2"}], ",", 
   RowBox[{"{", 
    RowBox[{"tpp", ",", 
     RowBox[{"t", "-", "tau"}], ",", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488100351065194*^9, 3.488100366608923*^9}, 
   3.489121511252881*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", "wL"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "tau", " ", "wL"}], "-", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", " ", "t", " ", "wL"}], "]"}], "+", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"t", "-", "tau"}], ")"}], " ", "wL"}], "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.488100367655039*^9, 3.488102247854439*^9, 3.488102539640122*^9, 
   3.489121590985015*^9, 3.49527593059898*^9, 3.4952766847630777`*^9, 
   3.614845042466263*^9, 3.621142102385858*^9, 3.623498776326264*^9, 
   3.624785363421143*^9, 3.624796335555979*^9, 3.624873646786088*^9, {
   3.640508868912682*^9, 3.640508906617558*^9}, 3.642305243656043*^9, 
   3.642307620013619*^9, 3.643444435068583*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"wL", "*", "t"}], ")"}]}], "]"}], "-", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"wL", "*", "t"}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"wL", "*", "tau"}], ")"}]}]}], "]"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wL", ">", "0"}], ",", 
      RowBox[{"t", "\[Element]", "Reals"}], ",", 
      RowBox[{"tau", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488082097989958*^9, 3.48808212363297*^9}, {
   3.488082319591813*^9, 3.4880823331545753`*^9}, {3.488082384576363*^9, 
   3.488082403066935*^9}, {3.488082700271782*^9, 3.488082769774335*^9}, {
   3.488099819977893*^9, 3.488099821009301*^9}, 3.488100395975191*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Cos", "[", 
   RowBox[{
    RowBox[{"2", " ", "t", " ", "wL"}], "-", 
    RowBox[{"tau", " ", "wL"}]}], "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"tau", " ", "wL"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.488102307053258*^9, 3.488102539577207*^9, 3.489121591026186*^9, 
   3.495275930722851*^9, 3.495276684827537*^9, 3.6148450425070066`*^9, 
   3.621142102521315*^9, 3.6234987765209703`*^9, 3.624785363485989*^9, 
   3.624796335613275*^9, 3.6248736468490562`*^9, {3.640508869164407*^9, 
   3.640508906691946*^9}, 3.6423052437171593`*^9, 3.642307620076129*^9, 
   3.643444435214244*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
High-order hamonic line shape with continuous-wave light and ground-state \
depletion\
\>", "Section",
 CellChangeTimes->{{3.491800173414588*^9, 3.4918001873882303`*^9}, {
  3.62478752138968*^9, 3.6247875661206713`*^9}}],

Cell[TextData[{
 "Here Omega stands for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[CapitalOmega]", "~"], 
     RowBox[{"M", ",", "N", ",", "i"}]], "-", "\[CapitalOmega]"}], 
   TraditionalForm]]],
 ". Finite pulse with integration from t = 0 to t = TP. This is the result \
used in Eq.\[NonBreakingSpace](6); note that no prefactor of ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], TraditionalForm]]],
 " was used before.",
 ButtonBox[Cell[TextData[StyleBox[ButtonBox["2"],
  FontVariations->{"CompatibilityType"->"Superscript"}]], "Citation",
  Editable->False,
  TaggingRules->{NoteData -> RowBox[{
       RowBox[{"Christian", " ", "Buth"}], ",", " ", 
       RowBox[{"Markus", " ", 
         RowBox[{"C", ".", " ", "Kohler"}]}], ",", " ", 
       RowBox[{"Joachim", " ", "Ullrich"}], ",", " ", 
       RowBox[{"Christoph", " ", 
         RowBox[{"H", ".", " ", "Keitel"}]}], ",", " ", 
       RowBox[{"Opt", ".", " ", "Lett", ".", " ", 
         StyleBox["36", FontWeight -> "Bold"]}], ",", " ", "3530", "\[Dash]", 
       
       RowBox[{"3532", " ", 
         RowBox[{"(", "2011", ")"}]}], ",", " ", 
       StyleBox[
        RowBox[{"High", "-", 
          
          RowBox[{"order", " ", "harmonic", " ", "generation", " ", 
            "enhanced", " ", "by", " ", "XUV", " ", "light"}]}], FontSlant -> 
        "Italic"], ",", 
       ButtonBox[
        RowBox[{" ", 
          RowBox[{
            RowBox[{"http", ":"}], "//", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"dx", ".", "doi", ".", "org"}], "/", "10.1364"}], 
                "/", "OL"}], ".36", 
              RowBox[{".003530", "."}]}]}]}], BaseStyle -> "Hyperlink", 
        ButtonData -> {
          URL["http://dx.doi.org/10.1364/OL.36.003530"], None}, ButtonNote -> 
        "http://dx.doi.org/10.1364/OL.36.003530"]}]}],
  BaseStyle->"Hyperlink",
  ButtonData->"00010273"]
}], "Text",
 CellChangeTimes->{
  3.624787641047144*^9, {3.63930869678085*^9, 3.639308699038829*^9}, {
   3.641816051166369*^9, 3.641816051181094*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi"}], ")"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Gamma0"}], "/", "2"}], "*", "t"}], "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Gamma0"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"t", "-", "tau"}], ")"}]}], "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], "*", "Omega", "*", "t"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "TP"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.57933718734649*^9, 3.5793373034886937`*^9}, {
   3.6218491537450447`*^9, 3.621849157360186*^9}, 3.621849913376305*^9, 
   3.624780152605137*^9, 3.637406658693117*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"Gamma0", " ", "tau"}], "2"]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"Gamma0", "+", 
          RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}]}], " ", "TP"}]]}], 
    ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"Gamma0", "+", 
     RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}], " ", 
   "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.579337304440295*^9, 3.6148450398804417`*^9, 3.621142097855443*^9, 
   3.621849158289151*^9, 3.621849579577724*^9, 3.621849917059247*^9, 
   3.6234987383469267`*^9, 3.6247795034906273`*^9, 3.624785631819792*^9, 
   3.624796353311967*^9, 3.624873662551001*^9, 3.637406659621036*^9, {
   3.640508869513603*^9, 3.640508907041532*^9}, 3.642305244067293*^9, 
   3.642307620424486*^9, 3.643444435560761*^9}]
}, Open  ]],

Cell["Finite pulse with integration from t = tau to t = TP.", "Text",
 CellChangeTimes->{{3.6246914626304607`*^9, 3.624691476772478*^9}, {
   3.624691606775875*^9, 3.624691631155971*^9}, 3.639308703334476*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h1", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}]}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Gamma0"}], "/", "2"}], "*", "t"}], "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Gamma0"}], "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", "tau"}], ")"}]}], "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], "*", "Omega", "*", "t"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "tau", ",", "TP"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.57933718734649*^9, 3.5793373328167453`*^9}, {
   3.621848437151793*^9, 3.621848445958877*^9}, {3.6218491457154818`*^9, 
   3.6218491459525146`*^9}, 3.621849911177812*^9, 3.6246917275945683`*^9, {
   3.624780462542809*^9, 3.624780479990377*^9}, 3.6247805620267677`*^9, {
   3.624790042703772*^9, 3.624790043321816*^9}, {3.637406536806484*^9, 
   3.637406565848558*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"Gamma0", " ", "tau"}], "2"]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"Gamma0", "+", 
           RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}]}], " ", "tau"}]], 
      "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"Gamma0", "+", 
           RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}]}], " ", "TP"}]]}],
      ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"Gamma0", "+", 
      RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}], " ", "\[Pi]"}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.579337333877547*^9, 3.614845040074966*^9, 3.621142098063118*^9, 
   3.621848447841017*^9, 3.621849159774087*^9, 3.621849579796763*^9, 
   3.62184991725793*^9, 3.6234987386080093`*^9, 3.6246917323124247`*^9, 
   3.624779503907156*^9, {3.624780465959065*^9, 3.624780480924124*^9}, 
   3.6247805630636053`*^9, 3.624785632104805*^9, 3.6247900445984097`*^9, 
   3.624796353736212*^9, 3.624873662881063*^9, 3.637406569352496*^9, {
   3.640508869762595*^9, 3.640508907410698*^9}, 3.642305244318728*^9, 
   3.642307620779346*^9, 3.6434444358234787`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues and eigenvectors of the Rabi matrix for arbitrarily-shaped x-ray\
\[NonBreakingSpace]pulses\
\>", "Section",
 CellChangeTimes->{{3.495168150362258*^9, 3.49516815501512*^9}, {
   3.639922784582199*^9, 3.639922793259397*^9}, {3.6399228352207937`*^9, 
   3.639922836674137*^9}, {3.6399229007842484`*^9, 3.639922902210826*^9}, 
   3.6399230112640123`*^9, {3.639923136651664*^9, 3.639923144985654*^9}}],

Cell[TextData[{
 "Eigenbasis of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sum]", "x"], TraditionalForm]], "None"],
 ":"
}], "Text",
 CellChangeTimes->{{3.493618301151351*^9, 3.4936183042285967`*^9}, {
   3.493634391824539*^9, 3.493634404604425*^9}, {3.495276552535418*^9, 
   3.495276581484652*^9}, 3.5608134341132393`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SigmaX", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "a"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"SigmaX", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{
  3.4946616619814177`*^9, {3.614845745878298*^9, 3.6148457758994207`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "a"},
     {"b", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.494661662800026*^9, 3.494662057476447*^9, 3.4952759431600637`*^9, 
   3.495276689532271*^9, 3.495452017190938*^9, 3.495452170845661*^9, 
   3.614845424688826*^9, {3.614845756581334*^9, 3.6148457763548326`*^9}, 
   3.62114250396458*^9, 3.622364721100717*^9, 3.623499175304246*^9, 
   3.6247856487100363`*^9, 3.624796378154817*^9, 3.624873682773348*^9, {
   3.640508869856389*^9, 3.640508907447486*^9}, 3.64230524434813*^9, 
   3.642307620811757*^9, 3.6434444358597813`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ueivec", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Eigenvectors", "[", "SigmaX", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ueivec", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.494606931807934*^9, 3.494606955465123*^9}, {
   3.494608532356471*^9, 3.494608535320167*^9}, {3.494661673695745*^9, 
   3.494661677718985*^9}, {3.49466195044874*^9, 3.4946619530187263`*^9}, 
   3.494662183104313*^9, {3.495276380361075*^9, 3.495276413541646*^9}, {
   3.4954520854435873`*^9, 3.495452130803344*^9}, 3.614845412026589*^9, {
   3.614845487794175*^9, 3.6148454988539352`*^9}, 3.614845789060967*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["a"], 
        SqrtBox["b"]]}], 
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]]},
     {"1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.614845593896245*^9, 3.614845593961955*^9}, 
   3.6148457898864517`*^9, 3.621142503986004*^9, 3.622364721293191*^9, 
   3.62349917536899*^9, 3.624785648768556*^9, 3.624796378221816*^9, 
   3.624873682840247*^9, {3.640508869937564*^9, 3.6405089075097*^9}, 
   3.642305244399304*^9, 3.642307620861079*^9, 3.64344443591502*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ueivec", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]], ",", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["a"], 
        SqrtBox["b"]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Ueivec", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.494606931807934*^9, 3.494606955465123*^9}, {
   3.494608532356471*^9, 3.494608535320167*^9}, {3.494661673695745*^9, 
   3.494661677718985*^9}, {3.49466195044874*^9, 3.4946619530187263`*^9}, 
   3.494662183104313*^9, {3.495276380361075*^9, 3.495276413541646*^9}, {
   3.4954520854435873`*^9, 3.495452130803344*^9}, 3.614845412026589*^9, 
   3.614845487794175*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["a"], 
        SqrtBox["b"]]}]},
     {"1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4954521167887173`*^9, 3.4954521313682127`*^9}, 
   3.495452170999136*^9, 3.614845424733736*^9, 3.614845647841763*^9, 
   3.6148457929744587`*^9, 3.6211425040055723`*^9, 3.6223647213102713`*^9, 
   3.623499175435288*^9, 3.624785648880554*^9, 3.624796378288075*^9, 
   3.624873682906371*^9, {3.640508870160839*^9, 3.640508907577799*^9}, 
   3.642305244538836*^9, 3.64230762091189*^9, 3.6434444359801407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "SigmaX", "]"}]], "Input",
 CellChangeTimes->{{3.494661860966765*^9, 3.494661862301261*^9}, 
   3.4946619103156967`*^9, 3.614845803794675*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SqrtBox["a"]}], " ", 
    SqrtBox["b"]}], ",", 
   RowBox[{
    SqrtBox["a"], " ", 
    SqrtBox["b"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.494661863318678*^9, 3.4946619106452827`*^9, 3.4946620577248363`*^9, 
   3.49527594351429*^9, 3.495276690131159*^9, 3.4954520176340113`*^9, {
   3.49545215504762*^9, 3.495452171359667*^9}, 3.61484542493373*^9, 
   3.614845804626679*^9, 3.6211425040853777`*^9, 3.622364721564558*^9, 
   3.623499175502092*^9, 3.6247856489810343`*^9, 3.624796378355328*^9, 
   3.624873682973634*^9, {3.6405088702400417`*^9, 3.6405089076438627`*^9}, 
   3.6423052445990334`*^9, 3.642307620961569*^9, 3.643444436046895*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaX", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]]}], ",", "1"}], "}"}]}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["a"]}], " ", 
    SqrtBox["b"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.4946619461132193`*^9, 3.4946620186206493`*^9}, 
   3.6148458105885773`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["a"], 
     SqrtBox["b"]]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.4946619601657887`*^9, 3.494662019001446*^9}, 
   3.494662057772221*^9, 3.4952759435607033`*^9, 3.495276690234222*^9, 
   3.495452017716658*^9, {3.495452162495536*^9, 3.495452171451021*^9}, 
   3.6148454249801617`*^9, 3.614845812299696*^9, 3.621142504107521*^9, 
   3.622364721613329*^9, 3.623499175567712*^9, 3.6247856491307907`*^9, 
   3.624796378421544*^9, 3.624873683039839*^9, {3.640508870322874*^9, 
   3.640508907710394*^9}, 3.642305244650223*^9, 3.642307621011216*^9, 
   3.643444436113798*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaX", ".", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["a"], 
      SqrtBox["b"]], ",", "1"}], "}"}]}], "/", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox["a"], " ", 
    SqrtBox["b"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.494662046173295*^9, 3.494662054608684*^9}, 
   3.614845817626313*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox["a"], 
    SqrtBox["b"]], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.494662055780882*^9, 3.4946620578554697`*^9}, 
   3.4952759436160107`*^9, 3.495276690335593*^9, 3.495452017802424*^9, {
   3.49545216383249*^9, 3.49545217153714*^9}, 3.614845425033869*^9, 
   3.614845818512473*^9, 3.621142504128845*^9, 3.6223647216639853`*^9, 
   3.623499175635252*^9, 3.6247856492804213`*^9, 3.624796378488443*^9, 
   3.6248736831070337`*^9, {3.640508870405901*^9, 3.640508907777607*^9}, 
   3.642305244720331*^9, 3.642307621063387*^9, 3.6434444362081337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaX", ".", "Ueivec"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{3.6223647118885717`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", "a"},
     {
      RowBox[{
       SqrtBox["a"], " ", 
       SqrtBox["b"]}], 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["a"]}], " ", 
       SqrtBox["b"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.622364714773543*^9, 3.622364721364333*^9}, 
   3.623499175701268*^9, 3.62478564938161*^9, 3.624796378555624*^9, 
   3.624873683173381*^9, {3.6405088704895678`*^9, 3.6405089078431187`*^9}, 
   3.642305244787531*^9, 3.642307621129792*^9, 3.643444436242051*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invUeivec", "=", 
   RowBox[{"Inverse", "[", "Ueivec", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"invUeivec", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.494663187870949*^9, 3.494663207585351*^9}, {
  3.494663291530674*^9, 3.494663292618825*^9}, {3.4952764194682302`*^9, 
  3.4952764343167257`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox["b"], 
       RowBox[{"2", " ", 
        SqrtBox["a"]}]], 
      FractionBox["1", "2"]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["b"], 
        RowBox[{"2", " ", 
         SqrtBox["a"]}]]}], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.494663196919547*^9, 3.49466320819765*^9}, 
   3.4946632935335817`*^9, 3.495275943333006*^9, {3.495276421262298*^9, 
   3.495276435742581*^9}, 3.495276689848126*^9, 3.49545201738549*^9, {
   3.495452143351191*^9, 3.495452171112195*^9}, 3.6148454247837057`*^9, 
   3.614845688487286*^9, 3.614845795383562*^9, 3.6211425040245934`*^9, 
   3.622364721413628*^9, 3.623499175768467*^9, 3.6247856497159*^9, 
   3.624796378621842*^9, 3.624873683239609*^9, {3.640508870572763*^9, 
   3.640508907910273*^9}, 3.642305244848317*^9, 3.642307621180447*^9, 
   3.643444436297451*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ueivec", ".", "invUeivec"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.494665109342741*^9, 3.4946651183301*^9}, {
  3.495276447936448*^9, 3.495276454110407*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.494665110698176*^9, 3.494665118719171*^9}, 
   3.495275943395858*^9, 3.495276454473937*^9, 3.495276689932868*^9, 
   3.495452017467937*^9, {3.495452151607687*^9, 3.49545217119943*^9}, 
   3.614845424830825*^9, 3.621142504045019*^9, 3.6223647214640303`*^9, 
   3.6234991758353024`*^9, 3.62478564983357*^9, 3.62479637868908*^9, 
   3.624873683306807*^9, {3.640508870654649*^9, 3.640508907975793*^9}, 
   3.6423052448983603`*^9, 3.642307621230653*^9, 3.6434444363649693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"invUeivec", ".", "Ueivec"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.49527646274755*^9, 3.495276465396364*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.495276465883399*^9, 3.4952766900355663`*^9, 3.4954520175414553`*^9, {
   3.495452153177333*^9, 3.4954521712847967`*^9}, 3.6148454248855343`*^9, 
   3.621142504063919*^9, 3.622364721513467*^9, 3.6234991759006844`*^9, 
   3.624785649998069*^9, 3.624796378754942*^9, 3.624873683373498*^9, {
   3.640508870739809*^9, 3.640508908042885*^9}, 3.642305244950946*^9, 
   3.642307621280191*^9, 3.6434444364322367`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Saddle-point approximation", "Section",
 CellChangeTimes->{{3.4882784845309887`*^9, 3.488278488744926*^9}, {
   3.63992256413168*^9, 3.639922596352819*^9}, 3.639922979504549*^9}],

Cell["One dimension:", "Text",
 CellChangeTimes->{{3.624796064761321*^9, 3.624796080351028*^9}, 
   3.639308745470083*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "\[Lambda]", "*", "I", "*", 
     RowBox[{"x", "^", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ">", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4887790510739*^9, 3.488779066119648*^9}, {
   3.488779129240842*^9, 3.488779136840304*^9}, {3.4887792275810633`*^9, 
   3.488779236000638*^9}, 3.489079889817281*^9, {3.48908021970947*^9, 
   3.489080221191272*^9}, 3.4891192815851917`*^9, {3.636977286965637*^9, 
   3.63697741379105*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
   SqrtBox["\[Pi]"]}], 
  SqrtBox["\[Lambda]"]]], "Output",
 CellChangeTimes->{
  3.488779067877715*^9, 3.488779137478655*^9, 3.488779230789589*^9, 
   3.489079833484901*^9, 3.4890798905345488`*^9, 3.489080222024314*^9, 
   3.489119284152009*^9, 3.4891215911076307`*^9, 3.495275930990705*^9, 
   3.495276684936532*^9, 3.614845043506381*^9, 3.621142103595792*^9, 
   3.62349877775445*^9, 3.624785364754674*^9, 3.6247960856324244`*^9, 
   3.624796336748186*^9, 3.624873649044071*^9, 3.6369773126922407`*^9, {
   3.636977365397232*^9, 3.636977415414578*^9}, 3.6369774557294197`*^9, {
   3.640508873685704*^9, 3.640508910015596*^9}, 3.642307622468829*^9, 
   3.6434444377338037`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"-", "2"}], "*", "Pi", "*", "I"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.488779238467021*^9, 3.488779245616084*^9}, {
   3.488779333804714*^9, 3.4887793356492023`*^9}, 3.4891192930373*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox["\[Pi]"]}]], "Output",
 CellChangeTimes->{
  3.488779246189629*^9, 3.488779335964653*^9, 3.4890802273276443`*^9, 
   3.48911929350629*^9, 3.489121591235814*^9, 3.4952759310340567`*^9, 
   3.495276684994676*^9, 3.61484504356675*^9, 3.621142103689118*^9, 
   3.623498777858611*^9, 3.624785364856785*^9, 3.624796085918092*^9, 
   3.624796336853557*^9, 3.624873649206316*^9, 3.636977455922838*^9, {
   3.640508873908655*^9, 3.6405089101686163`*^9}, 3.642307622609312*^9, 
   3.643444437862811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "\[Lambda]", "*", "I", "*", 
     RowBox[{"x", "^", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "<", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.636956838562949*^9, 3.636956839230565*^9}, {
   3.6369774236829033`*^9, 3.636977448821909*^9}, {3.636977587935006*^9, 
   3.636977610689543*^9}, {3.636977662213517*^9, 3.6369776643361*^9}, {
   3.6369784405486183`*^9, 3.636978451394704*^9}, 3.636978550260869*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SqrtBox["\[Pi]"]}], 
  SqrtBox[
   RowBox[{"-", "\[Lambda]"}]]]], "Output",
 CellChangeTimes->{
  3.636978551935306*^9, {3.64050887399988*^9, 3.640508911258689*^9}, 
   3.642307623886207*^9, 3.6434444392042437`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"2", "*", "Pi", "*", "I"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.636956855667491*^9, {3.636977635194374*^9, 3.636977657572503*^9}, {
   3.640511406923997*^9, 3.640511415885468*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox["\[Pi]"]}]], "Output",
 CellChangeTimes->{
  3.636956856964324*^9, 3.636977457106557*^9, 3.636977636177882*^9, 
   3.636977666974959*^9, {3.640508874073024*^9, 3.6405089113353*^9}, {
   3.6405114115161047`*^9, 3.6405114166305237`*^9}, 3.64230762412148*^9, 
   3.643444439552703*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"exin", "[", "r_", "]"}], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "*", "I", "*", 
      RowBox[{"x", "^", "2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "r"}], ",", "r"}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.639922198679964*^9, 3.639922238585075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox["\[Pi]"], " ", 
  RowBox[{"Erf", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", "r"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.6399222231474648`*^9, 3.639922239216091*^9}, 
   3.640414740292406*^9, 3.640508489609975*^9, {3.640508874165825*^9, 
   3.640508911412653*^9}, 3.640511411371417*^9, 3.6419748938562326`*^9, 
   3.6423052397300158`*^9, {3.642307618114547*^9, 3.6423076242065372`*^9}, {
   3.6434444318321447`*^9, 3.6434444397057123`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"I", "/", "2"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.636956855667491*^9, {3.636977635194374*^9, 3.636977657572503*^9}, {
   3.640511406923997*^9, 3.640511415885468*^9}, {3.6405114557574663`*^9, 
   3.640511499378683*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "+", 
  FractionBox["\[ImaginaryI]", "2"]}]], "Output",
 CellChangeTimes->{
  3.636956856964324*^9, 3.636977457106557*^9, 3.636977636177882*^9, 
   3.636977666974959*^9, {3.640508874073024*^9, 3.6405089113353*^9}, {
   3.6405114115161047`*^9, 3.6405114166305237`*^9}, {3.640511456970995*^9, 
   3.640511500227723*^9}, 3.642307624255484*^9, 3.643444439956997*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"exin", "[", "r", "]"}], "]"}], "-", 
    RowBox[{"Abs", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", "Pi", "*", "I"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.639922388618924*^9, 3.639922396994528*^9}, {
  3.640414737157485*^9, 3.640414738287603*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c81d8bv/ZM195bVpSWKHVuyMhM6ouQUKkktCSbRFQoGamEJCt75xx7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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{3.64050891193535*^9, 3.642307624898529*^9, 
  3.64344444079667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"exin", "[", "r", "]"}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{"exin", "[", "r", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.639922388618924*^9, 3.639922396994528*^9}, {
  3.640414737157485*^9, 3.640414738287603*^9}, {3.640508816417577*^9, 
  3.64050885216757*^9}, {3.64050892073881*^9, 3.6405089222172623`*^9}, {
  3.640508957927965*^9, 3.640508958119071*^9}, {3.640511672496365*^9, 
  3.6405117204536552`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm["Butt"],
     LineBox[CompressedData["
1:eJwUV3dcjd8fv/fWve299x0pIiUNLc8lsqKQKKVBg0j6kowSJRRpaEoaJImm
FjqfBikriYpKShRJGnd1u/f3/P56Xp/XOc/5rHPen/eb5nd0hz+JQCBQxQiE
/38jf26dFgoZcGOg6/LKyHl0vEB97gufAXeKKwoWbZ1Hh71G2LVcBgx4Nr9W
1p1Hnh8iFo7OMGC4LHD/rRYeck10IDhNMeB8/zqTa5k85LRJVmTxHwacrFc4
ZXCUh+xQofjQDwZs3ewg8o/GQ+anQ6SejjDgk53l3mABFy2zsJbNHGLA9VMB
OrQBLtKfElE4PsCAZ3nyOSsauUjrwVsll88MINytGKjP5yLFgCzVZT0MOLV9
TUz3JS6SpB3QEO9mADOwszwrlItI/cu1v3cyoMrkFkfXk4t46VxdeMMAys9H
G09u5qLp7a20nA4GdA2Sv1TactEv6ev6EW0MCC8NXvzVhIuG29wNXVvxeBdN
DFAMuejzBX0j0yYGrHdb6F5B46Iu+7/LpBsZ8ErWQ9Zfl4s6OPUmYw0MGBJJ
KivA7eaqWLPWWgbUEpgiv/D99SHOFnnVDDBQlD5rtZiLypdorjpbwQBXTeOG
2BVcVPz9u82eRwy4+6Io9aU9F+XdLrM3f8CA7NOyemwnLsr0OM2UL2YA43AP
EL25KEllvcPEHQYEjSnZ9vzHRZc75Rxf5uP9iMtC+xO4KDrh88Y7ubj/2f9E
k+9yUYTj3S3RNxlgKbju4djMRaHE0G2emQy4nxT3IugbFwU9tdm+Ko0BV3OP
aH0h8dAes063qUQGFJaKxpg68ZDLn2z31wkM8Fj13Pndfzy0sdjfs/gyA/ga
SU8sbvGQle68r88FBixVXFnTOMtDy/ueH7A7xwC3aOWoJPo8MriRFKh+lgH1
P3YWXt4+j1QlDY50nmDAy1Lf6tWV84g15xLBPMgAjQqa2NApPpos1zqjHcCA
z14PX0qW8tGP4B+RHD8G9MqSlecG+OjTtzMx5Z4MqJN9ZOnKXEBvcxzjrroz
wJ/9fG9o6AJ6sVvhSpAbA8xPHp/Lvr2AHr8pSqS6MCD4cMjO/3gLqPTysWS+
EwNSTqzvfrdIgO442N3o3cSAsyrcK5nOAnSj/n1WkgMDLn6BU19uCdDV4zk5
h5kMkGC7bZVvFqBYk8DbG+0ZsOGTQavBdwE6+2tFgb4NA9Yule4miArR8bv8
OwQrBjiEbD93gSZEQ1ssxbJWMsDp34zTk9VC5DR99OAKUwY0GCyjsfYIUV3m
/Vfty/D35rt/uXqoEOljI8Z+Sxiw7c75SYlYIUoa1U7iLWLAt93nV9XeECJ+
gtt0Cp0BIT8Dd8gVCFGQWZLrUj0GGGLpQtFSIeruba9p0WLAqGZQQmKlEDHP
iWh4qjPgN1e78+5jISpdZH9mVpkBV05I2GzEbfXX4QNXFRiglKnUFl4hRLFh
5dgiWQaIFEWTLEuEaEr9V/4zSQZEXNdduHZbiDwRQ9RNjAG+05/WxCcL0Ut/
r4BJEQY0mjx7YR0tRCulM17GERjwPr3086NgIcqt7DTSW6BDutR1OeFOIZJ0
l7xWy6VD9dtAmoO1EIULHf46s+hAW7rmc7qWEA3fjdw+Nk2H9hbdGfV5Adrm
VFsV/ZcOW8U1pn/1CFDD9JSKxgQdNnBfkldUClAKduDzplE6BNxYFVPjLUCC
0Vt2w9/oYEpZumTzSgE6dLUn9/QgHWou8kg8UQFa27d5/4MeOnxVjOQGFy6g
6bAVE9IddLDcwReqdfHRPo3gbXdf4P4wZ6rgJh91oDvl9i108PIsupLtz0cF
0uonQp7SYXSuZ9E7zjzaXiRYePcIP3+9tKb4onn01GmVT9ADOtxs7IiKmuah
xTPHmgnFdNhirBLk0sRDBOZo3Ip8Ohj/J5x9vp+HDv/QHW+/RYdcjt1MqxUP
9V7ds8Uvmw66NYndH2V4qLzvlVxqKp4v5t36BrhIO5octjSJDqT5t+uFt/D3
b4B1t1ylwyX9yi09kVw0+zrC0vMKHRL7B0uO+3CRz3+VmbMX6TBhr3ViZj0X
vdaY4F29gMfnsHvo8HIuWgWLvBado0P3/bembA0uuhPgjZ6doYPPTkbRXXEu
kpfJorlF0CGyOjL4Mo+DzlZ1xUwex/tX8yy+9C8HjblL/4g7RoeBky3DWmMc
5Epw3KgXgp9v0U0dGOEgKDpXUnuIDlXF2s9mhjlo2dZ6aZdAOtyWcuZ5j3JQ
5sx0yNh+OvwU3zOm+5uDRLOXvY/2oYPtZ/oho1kOOsoMWKnhRYc0vu/qUwQu
uhq4Y89vdzr0PfG7MijLRSWJqyOfueHx7yRNiFK5qO2xUcH1nXTI668qH1jJ
Rd/7Vdt8XehAJdP/7MbxnygqMrFyKx5PkU6Kz34u0l36V56ymQ7PTzAjh6O4
aM+pNo8SBzp4EqIrZp5y0Ym8qnNnmXTIKPgt6fyVi1Labt/ZZk+HwubF3Cci
PPRaJWJy2hLvP1N7wXkHDzErF1+wNaKDlNfHszWkeeTVp3xPxpAOf934jwlm
8+g0gfj6K4MOIfY/b673m0fV2/pUYnXw+64d5k17Po8W/75y/7U8HTj5F29V
X+ej9Yrhb3Nl6KC11YEc0sxHftZ+M6GSdHigNzg+MMtHOZds7FVE6UDI+tWK
7VlA8vq/O73YNBDcHb/apCxAxlt65kxmabBvzUvrEaYAbQ5r0ST9o8GtyA/v
4oNxPIObB4p+0WDycE/qjycClP/z0pWInzQ4Gjxyd+83AWqUPf5o83calF3v
zezF8Y3j6cSZHKDBor4m1cj1QqQSu0qn6TMNZs+ePBLmJ0RmD/TXpvbQYOie
rq9UpBA5d8kH+nfTwMfNLmJlmhAd5vITrN7ToJ73aHkvji9XqOPlEm9pYLr2
FGn8mRAVbfj48UsHDTwp41G73wpRS0gT72EbDYzXKDuq9eN4mvZQL7qVBhqW
99R1fwrRwtOsdTuaaKDmQ+jf/1eINL9fPKjfiPuTz8wdnhUiK6mwRFYDDdaR
q7LT2ULkarav6mUtDdwzfayicPuY++be7GoajEe8EMvG9ydGWy4crqCBktWz
lxOTQvTgHp2OPaLBGZNmzzM/cLx7K7tB4QFer5J1L5y+CNHoHC945B4NHq7d
RT30RohIOj+THt+hQd8blDb4VIj01n14fCmfBh82ZLnV3hciu2D02T2XBgFM
p6siOJ67pzwQLr1Jg+tnTZy6z+B4WJ+hL8igwelTVZftfIWoQiw0pCCZBpyZ
c6aLFwkRRG6Nj02kgUpfekYc3o/OGaOigAQa5NV88P+D92vy6+iA0UUa/H6z
imWbIUBGdXu3VkXg/ZeXbGVPLiDr5dYH007QQHfHmqH7TQto4x3ViyfDaFD1
W9Nwe+oCCkh6/9T2MA2Mihftp5gvoMKgDctavWmwumXZ0r4QPqoc1N9Y5EmD
2K7jFXw7Pmp2JR247I7n67gm1FiKj4aYz2467aTBkScnMtcVzyNtjZVSHx1p
ENWf5a05zkNLr8sb1jrQIHKdc07EEx6yIU+uzWLS4J51h+1cIs4//hWf9rKh
wW719Izn1jwUGBiXjlnR4Ib3zq+uCjwUPrC/kmZOg+bSiIhTv7gorV3316gx
DcTri/f8wfnhHYxPfmlEg+eefzpDormo+nEfrcSQBoGpS/vHcTxsWVprf1Wf
BhP6K/SOO+B8Lv+GewiNBszV21toOD/7phZ2wkWXBmMdDw6S5bho6ppzspkW
DcxH0/VMORwkFDF+qKxOg+ICU9cKHN9kT0u2s5RpEHdX9136ew7Smfr5vVeB
BlsF54onmnC8C3hOeCJLA7aYytpn1Rxk21+gfUuKBv0SeWsUSjho847oVefE
afD1SvTVv/kc5P7Sy9WXTANFj/h1XjkcFLTaNtSBRIMl19VfeGVxUES1+tVF
Qiqkl++9N53JQZeMWPfE+FR4kPWtTusmB6XnfWgZ51DhRKmrWM9tDipSrfj6
ao4Kk4yjg9R7HPT4auL8w2kqRMXqvpkp56BW0mG1pL9UsPHuKtn4jIM+RGxa
GTZBhbGeqVuqrzloeNLA2XWcCtO3DjF2DnDQvwOiwZY/qHDTOVBteoqDCF++
xamPUEH3KgmNUrhIbjsq4H2lQtZWhQ+6eji+tuU09vdToebcj4Sr1lxkbH/6
c2MfFbSXyjzSduMiu6rdrLxPVHjK/ZPx5DgXbVlioRjzgQont+xycU3jIo/b
isv9O6kwc/1tWmctF51KeOO/pIMKGXtPNyjjfJU/ofGt7QUVjp+U0lcz5qHo
bQGeAS1UeHH10vk+dx6KUxDuKHxKBeqaBRW5Oh5KyTBl6pRRIbb0xjKNmHmk
wj375MkDKoQrLK4g1M3jfLvd0qOYCgHRZLOwP/Poto6fcUY+FSwjJDlO7nxU
WpiqqXCDCj92pMTtMF1AJuShtLIkPN+zL7gLBxZQZcAyhW3XqCDuHSo7nrmA
6pc8F0uIo8LmSx+rhxYWkF2CQsySGCp43qTdy1suQDDhJWg7RwWfwHfmYvsE
6EUZa1b0FB6Py9EDNnUCtEnBIbTwBBXk6mM2twwL0Ouw67/XhOH1UpO5GCyF
42v3l4ChECrctptuVTYToi6LxcNRwVRIGTV0LnATol0Zx710gqjw6w+S50YI
US8Hep8coEK09c0KYSbO5zxkXD18qVBZXnk3t0aIvj5xf8fxokJZ54QdvBci
P52izRkeVPCNDa9w+SVEP6Kmn1vspsKZzC2aegQCHBxavaZ7JxX8rvLPPpUg
wMSahKdhLlRwtC7P4yoQ4Ghhj5XCViosCwwo61QnwLSoflXZJirw30YP2ekS
4ERA6PJtjlRgcqzP2NAJwGl7en9iLRX+27Wt94U+Ac4skViUgFGhYLDHb2gR
AQTxu/KW2OH5i3hlxuH2hYl8rZerqLAiUFm8gUEA8rbJ9AALKrz2995+lkqA
y2U2imQzKlwjRdE6tQggrXDpWuFyKvz2OGdar0KA62EfxNcupYLHjjB7O1kC
KHbrxQ4ZUoF9/7OEN5kAaRaHhVH6VOg8PljswsL5ckbdaR0aFQTkrUXYVyHK
4YiynuhQ4Xnocvec5zjee2w/5qFJhU8D/t9O4Xhf8OTWBEeVCuNdzbQ/8UJk
oPMrMEMJrzeLUiZ9SIiWDV3Y1y2Nx+O8Ua4K1wtla971hUlQ4V6h+UAIT4DM
CrV2KVDw/rleb2W+F6Bjr4MycgR6sAlbim6fEqD43lfHkkb0gHeFbtpTh/PZ
nPY/zAE9yBGZCrO8soD2+rYd/PdJD04oaTp04fxg2a9m3x0dejDd8/CZFYuP
3s3Xb1eu0IPg/eG1CsZ8nA/Wvmkt0YMKqLt/nzeP8mIfbzpxRw9irAL+hr2c
R2EyFWs+ZeiB6Re99Ur+80hZr3hFZpQevE6Iwd7c5aGzI3cfbozQg6gm3fdm
ETw0eq9wCfeYHlyM+V1auYWHakxv0zz89aA7a1HyIRaOD3M5tyS99WAh+7jN
xzdcdKk+W+PJHj34jM3sQEU4H1ubrqDtpIf3LX7+sBcXAeXGtdfr9WBefW/q
Xly/L3mVLBGJ4fmNL0/R08L52fXrF42t9UAn+2HDKz4H8XZeIw6a6YEzKik4
NsRB+9UTIhOX6UHS1e/3aS846HX/Ze5qAz1IOXn536+HHGSeH3firx5eH/Hz
rl8yOOiWf+y/2xp6sI+S5COM4SCK0YUjLkp64JVn5eIXxkEhk+fGCTJ6EPT6
OFl2Pwf1VEb6V1D0QCrMiSzlxkHMk2e++RL0wCRp2XGfLRxUbHvKS5GnCwpC
mpKyAwcpEE72Nc/owp6ZYXsjew463Xp8139/dGHw58Pxu9Y4/l4Oe8/4qQs/
VPl3Lq/C58XW0K3dQ7qQbELJ7MLXqxRC2mM/68LWMxpxF/D/tT8Fr7fo1oUa
kyfv0vDzY7MPNo2+0YUB84wT4k4cNLEv0D69TReMLa20P+Lx7WL41zs26YK7
f5T8HB5/408/C3aDLpz8Perk8x8HGZT6VNyr1oVlOSfOyVzkoMTQfcZ7HunC
Hc3j8v+fP2xzz/vixbpQi7UvIZVxkA/XfVF9vi5Mr5RBpm0c9PLZ7vyDN3VB
Zc/q9KPfOGjFhV06mmm68KtZbXvZAgdlO+7M6kjUhaFXxJNf8f4Fv9uWvPSC
LqQpPBpox/vdneok039GF/YH8yT3ncfnxZ7NV66e0IXFNMUb6fj9kP22/vyf
IF2QydRNz53jovJpu2NlzrrQUb1ZOraQh4iJ6qW9G3WBY7iv5M5HHtqxZPYH
ca0uHOFke3SKz6MZ7weerua6YLfaqqHp2DyyfKOxkauuC9gyyF27mY8uBc1d
oCvqwra/J56zovmoV+T9sy1SunD60KeQ27V8dMrm8srcBR242Jlxf43+Anp6
j6XrMKwDx+G+JIm9gGQcutwPf9GBt59+rU9ZIkD7Bh/eSOvWAWNDRQnxvQIk
VPaXHHuhA44cU4/FDQLkUs5crwA6MPmCapvxU4DytmhH29TrwMDk0yPHlYRo
7YUPc1cf6MD93ZqVMgFClKJTZlpzRweKdi1kp18VopG6+OCvt3TAIiEg3xDX
8+auAUXiGTpw562Ya8kHXN//XfNtRZIO7O71y5bA+e7HeB3tvVd0wD7Vekgd
x28DA65b7AUdGEuqZIqrESC8qTv54RkdWN1XcrkDx9c2z/LXn47rgISclNIe
EwKocxLECCE6oOkeIbxvTYCg1MC1SwJ1IKT6sUXDWgLUL3eI3OGjA64mMUEx
mwkg2aFbd8ZdB3Zs46kRtxPAw583fWcH7s8kMNXEjQAPCJ+M327RAeKeXJ6U
BwH4NyuC2Ot0oH7fu9U3PAngZHWtkLpaByLkPtLbvAhwqytocJOVDqh/ErG9
g9uTR9Zp/GeqA9uLTk4sxfevlqC65izRAd2e4WBvdxzv78wnPqfrgHjt1yfM
XQQYwnraJ7V0oO3ni5IuZwKOa5Wi6io6gD5Jd6pvIsD58ERsjSzerz+Lr6it
IUCXwqHTh8R0YNRVgvXBigCMh+sfpxJ0YCpEdW6nMQGOb6RNPeVqwxG3dt1c
GgFaR/hGP6a14bRoH9QrE0DlXK+/3IQ29H4j9j2iECBAszpv1ag2rE7s0ZXG
9UvN4+tffAe1wd/O3zcZ1z97Jhy3V3dqwxPK/YnQS0J0/xL96kC7Nhj8PuLN
8hEiHl3wgtKiDefXFXwtXiVEN90f27k/1gahJ/03C+cLgy8YiwVZ2qDevNNC
1UCAlAjDLhtStYGXscL95SzO/63zTiVd1YYPhOOCy804f3mg/Yp+Thto4z87
7u1dQHFJKiEbDmjDx4NWJxMu8dGT9g/pSV7a8Hv5X7nB7Xw0RUpBfW7a4K7U
l7lEm488TsgqHN6kDWkHJVTpFfPI2EOsOmm5NrjENum8/spDfqnP+/sMtYGc
Ul6k8ZCH0l/HkBk03F/TUJjjGR4iYITdj5W0wea+489iTR6yiGg8J5DWBnrd
jTjFCS46VHG2eANFG16OXLFracTxgcHl9nG0wP/65Y/uQVwk4VVLZ0xrgVrt
+5tHMC5anX5iy+HfWsB+cnSxvjoXFYtP5wgGtGDFjtntr95y0MCa8ucberTg
bPjc9uFSDlI8EzKZ1KkFiflbXo9d5aCzf35hjBYtKDRWdSLv5KAKg/tBh5/i
/kqaFaxx/P3hHZj8+LEWJAvkn2fQOEgra1GD4JEWiDkM7DWW5iCXrpHhDcVa
8F8aMVOUy0YXpQqkkvO1oEpUQ8RwjI0a1vmYf87G4834+yunj40mI3W9GDe0
YLz/9r4jb9iIUdt/8fA1LfBm7FuW28JGe6ayHz2O04LqhamvK5+y0dUl7j2C
c1qwPupT04paNmryUyNsPKUFkzoqPVnVbMS6+XFxcpgWFLFqvh3G7aUfU7d/
DtaCP7l/fEtq2MhHdsdphr8WVNzqz3B5wkZpG+QLD+/TgnlN8TjPZjbqiH77
6vFuLQii+s+2v2IjYf3VWYGLFtQdET+e2sNG5jObdTZuxuPLCt1fOcpGB5dJ
OCY7aEHO78AZXRYb5fq3hXy204K7WqeXdYrj+iL3YgbDUguGu7izT3Q4SLzX
AQ6baIF4VrJajzkH2SuQxh8v1oIriXs3q2zjoLDN/x+VWiBJPWN58CAH3YuJ
stmopYW/75XRrXEc1P/Ubn+yshbEV4a/UyviIEeT+mqGmBZExVkHHvjFQWeC
Tg4cJmiB1E2avw2u58rzLSg1XE1oe3TkZ5MFF2koV+7eOKEJEuZDg2mX8PVt
H8nkH5pgQtDd3FbGRRuvcKqavmrCrtLFH436uChcsFre9oMmHDsptRgz4aGu
sVcvjRs0oX7XydVxP3jo6rNRa6XLmrAkWm7v96N8xOCIj707rwlVfzLf8vP5
qMFsWfrVM5qw4T/mFZFuPhq7FzZNPqoJPS1VC5esFtD6FGEJZ5cmVLverDHi
LaD+13T3x86acHCleFcYPj+OizmKhW3SBFb9YAJljwAVnL26/7edJpTf8epq
rRQgQYCG9iBDEyh7vKVuewpRWr5dR7aOJgxI6Nusi8X5Zr93xG41TRAbi1hX
XCJEHtuLujslNeFQ3A/t0Bkh+pfQfuGaqCZ8VMiL/CKJ8+cXE6abBRpg80ci
dA3On2ttV15r+acBab+IPk9wvN8W7mYb/VsDil/Sw1o2EOBH+alxu1ENmCWV
mbNcCRD5OyeDO6gBKpybidt8CaBsAOtrejUgNcmuue0wjvc+IzNhXRqgPfYk
xOskAdbepBSYvNYArPdostR5AvR9XOIy8VwDrExFLr29QoBQ+a2CYqQBbeEn
pQuTCSC2JbTUv14DhhkCLC6TALkXUz3oVRqwcvv9/BO5BLCAGvGvpRowNzWj
dLSQAK95fTU3izTA7AGtP/QeAfZbLBzYk6cBb5PDC06VEIB3lKqkkq0Byb8d
wy6XEiClxKHpfaoGLA74Wp/zkABLRgOOJl7TgDhZx801uA168TpbLuH/R3a7
fcT37/F4+ErsvAaQ6x4c5+Hn/b3Rear1tAZc20DKNigmQNy7GcPzxzXg/fKt
OnvvEEBHUu2TfYgG5Lqtq866TYDqdTaxvEANmFzWEvY9iwBbznmZ1fpqgLd5
XLt9KgGG66OH/tuL+3N5EVucQADfV+e33nfVgI5Io/P+F/B51n+hYXCrBvgF
K2srRhDAZzLGUHmDBpDeqTtW4fX+Koy9sYmpAdeveR7Y5kOAfQpxxHPWGkBf
f3nr+A4CDNIvhVSbacClzmuO8esI0L/+yka9RRqw3bEjkYvrsb274x+76mrA
gOzPo5+UCPA5KIEer6YBeY8UIj8R8X4lXOPPSmjA8oW3Gc24nvz0Prm8Y1Id
gsJ1L6/C9equkRQdwpg6BD653a08IEDds6nxFt/UYXY4S+31QwH6oJZ+IO+D
OvRyX6XoOQlQp1e2enidOozoG400RC2gjvGCaNoFdWjZJhcc/24ebZov/ON2
Rh3Sqv45ncmaRy+l73pcPa4O3R++XS7bP4/aTO6ZswPUYc25JgM7Lg+1nngw
9nqLOsitD1m7bSkPOVwq3UVarw5J93Zva+FyUXPmw2ar1eqQv9bNdHE7FzU9
KcspMFUH+3epvvLBXNRIrHaJUFGHV0UvjAKe4Xil9PjZQ1l18Irzzg1K46Cn
+jVGI2LqUL72Q9avEA56sqFOFKc6oBbl7HffgINs3OuPxcyowYozb5NJZA5q
ONQwWDehBkva/hNVxvGz7trTOsZXNTDLy4lIKmGjVbefLXLvVYOGuQ6WQhIb
1ZY3piS+V4M83ZiSiJNsZNmMhC0dahBSLj7wxoeNaj7AYW6LGpyLXSSp6cRG
FqNNfcufqYHludGBA9ZsVM1qdjxQowaKpAdmjxfj+C3eWpVVpgaN0zflFDTZ
qErjOfVdsRpwtAPvRcqw0Y1lS5UiCtTAvEtonS/CRuFYMpmWg8ezUm9b5jwL
7d7BZrenqUFTDX+R/xwLrfL3+hV2XQ1eHlrrK/GPhTQjWvq1rqjBtu27Fy5O
stB8/JJ3rRfUQCb+264vf1io/9b1piNn1eBU/rlFEn9ZqLF8rko1XA3W2dfF
yU6zUF7L3iJ0VA2qtuvNjbNY6Pynpsygg3i+3LJtWQss5DdumKCwXw1quO4f
NShstI5/LbLBUw1mJppMg+TZyEBu9uh+NzW4LzALjdZmIzG6h5+0C/6/SpP0
PiM2GjMH18eb1CDdOvv3PF6fjg0GG/Y5qIEC76KP6xY2KvW4ai1mrwa7YpNN
ffex0bUj00vLLdVgo/rPG1r/sVFI9B5dd1M1CD/xzv7sFTZySW2UJxmpQXv3
l11n8tnIrEhf5AFDDVaxLS/K4/NVqT5+bqeOGnBfas2ZfWKjT4Nun+/Kq8Gv
lPOfuPIcVPfv6ettkmqwV/87M96Ug7JEGYgtogbk3yGj57ZzkKfR38JNbFV4
WxGoGILr0+ETl478GVCFTStevaCYcVHr5T/e6T2qcH+7/dDxvVx09+bOHdh7
VTio9l1l9CIXBTXpWSW3qoKiVpv1jQEumpSuI1g8UIV3adkF2ek8xCscSz0b
oQr9QRqDWnQ+6q/ZFrcoTBW4X+rHwJWPnrVXR7wNVgXVo2p7wnE+GP032ovq
rQqPC0fffJjgI4qthmHrelXYPVLWU/R4ASl2bWqQUlKFro+W9DgzIeq9kJLd
La0KtySdl1vvE6LclV9O36Kogl5ddL/mFSFaknbY1oSnAvUE0lqbfiGaXP9Y
izOjAjonPvqZknB8ZC3Mwx8VOB0vaG1RIQBzz/WnO76pwNa1rNBdtgSgSPTm
aH1RAf8PRw9u2kqAV/XUyO/dKrB8hcxw8T4CuGlV2oe/VIGH8b6FGecIoP2a
p4M1q4D11zeSutdxfD3rIBB7qgJtFc9XCG4R4Mhgd2NWGb5feE3raT0BzK7r
3Pa7rwI7a8euprwgAAcLOLe0UAWMHnlrV3cRoHHqkfdsjgqUbPa7ozNIgNh8
NvYsXQVSwmfNX48RYPMOJhXn1DBVtFL52TQB5ESuEJzjVWD79VeNf+YJ0F31
fkgtFvd3yWNsrygRsg9oNg1FqsCGiudnyNJE8FHZn3//JJ7f77M3xxSJYPDi
wfmwYyrg8/BRvogGESbCZ31tg1WA9TWYukuXCBWG9mtF/VVgU/eTb1/oRAjv
vUh/s08FSGfyfqYbEMHuyltS+h4VyCZJHb64hAgkG7WRfTtUIFGsaahoKRFe
/vJuMXRSAe+LZn95y4iQeLO4cGq9Clg9YUacNybCTqd/MfWYCtyyYaXa4Lb6
gvWBC9Z4PB6myQb4/sGHF9ZtWakC4Vts5tYbEeHOvlf6ysYq0CLvcSbLkAiH
5JTJAwb4ebnOynR9IpiC5+hdqgq8DXgxOqRHhLnQu89DNFWgvbB+U48mERpo
k3etlFXgVcGrNxQVIkR3WcYRZFVg9FCS2TFZIjjGnAtoF1OBYKnXh9TFiCBt
/tIxhagC8+N3sgUCXL99lzfcO68MnoEdqgYsAmSkuYvpzymDnUXS/uQJAtDZ
v9oejymDcW9v0OoeAozdW1kcNawMxNQMubhXBHi05+zlDf3K8OfFXl8dRADr
BplNfe+U4Y3r4saN+DwXHHJbUtCuDJbfaqW+p+H6T+u2RHCLMvhvJ1waiCOA
S6RpB79GGT72PzKfDyCA6vJTJc/LlQETbug1xPXvl8Gm+MQSZRh/dPBKCz5/
A5g7t1BzleHp8WOBHlScT4mEv3a4qAzKxddfaRQKkVFCTvDFKGU4sTPF4MsJ
/H0ptki2nVQGc96o190NuP6ny2/afEgZHAMf5CWMCdAEs+S5i7MyUFJHdI1p
AuQRNdjopaEM8rMc2aLTfCROIe+7ragM52/cP4iDKaq5tnRhSEoZds0WnX4j
y0cKtyJsDwiUIPjPlhmRQnzePlGsOzSiBE6EQcszb3jIkutYcfKhEljcoYUv
t+Ki79FHXOqLlOCGJ/PQfjEuShG/8Zd3WwnKXr/gHenloD9q34yjUpRAlnT5
mXkkB2XfFnuDEpTgn/jWHHEc7zYaLj9MvKgE5Ee04G+LOOiO5ZmS2JNKIBWe
2fami412NOZvehGqBE1V2CkWPi8Jji/HxA4pwbajJ/dti2Ujz10qhgmeStB7
E7OptGEjyQHbF693KUHk8xcxnWr4vD3g5y/rrARw0aRwLT5flI6XFSavUYK9
y6NH19ayEMx/XPvBRgm/r8kuQ1ksFBLD/6ZsrgR+Kkv1piJZSFuKcd7NWAlC
LbtZEftZqCNlEzXTQAneDDqonN/MQhGaoahPTwl83p50ll3JQgYF6fu0NJTg
Hu2nvIEOC3UvebbgqagES9w/eLwRZ6ELFSM5uVJKYGtR2yLOmkOm1pJ2Q6JK
8M7sQ3j/9zk0CKZfaAJFOBPSs9Lp4xy6unH36f1sRdB5ULJtb9scsu6M1Lg7
pQinzbaVST+ZQz9236n7Ma4I7NWD7/3K59CNrx27F48oQmH6oxfe9+bQ2sB/
rIP9irCXe8GMnDeHpibV0h98VASDheFtrtlziBBR2ODzThHS0Lb4i+lzSJ5o
8lWlXREKglyOGt2YQ9T4BpFXzYpAmN9EckjF41VyXBz9VBHUf1A4b3GbmfPe
yaJGERTuudS8SZtDLou8jv0qU4QdNamuq7PmkM+jsbTb9xXB6vCNHL3cORRq
dbzBtVARBLErpULvzKFoEA5K3FKEs+Nr3huXzqGkTQkiKF0RLnrv73Z7PIfy
ulQXH09SBG6zsGwMzaHyvQVOS+LxfP3X1gy9mkPw3fjYYIwi1Jsb/rPtm0Od
R+rTUiMVYcAqjcH+OYeGWOsaNp5UhCGZuA5ZDp7/uc7BhVBFIM9Y656TYCGC
hKdI1SFF2PTnpNI6bRaST/lpGHRAEd6X93m6m7KQ6R1BaNduRZh6XvCfnycL
MY3j0y5tVwS98PxAp+Ms5FKj0mC3RRHW5X0Uhl1jodCXy0TurVYEWfbER+8W
ForeXmfouUoRNqxT8dMcYqGkzw5OCmaK8EFtiRkP5zflEx5pZxYpQlPI+t9y
9mw0JX/F0EVaEX7SFBU+tuH3PVvZiUxRhENmWvH8CTaSZ+SFNggVgHvsk4KC
EgeZWtTW688ogONErviwLweFuo9u4fYpQO+trSJrJLhoKn9NaME9BVhaWsqL
OslD/8x4dbNrFcDW9N+fxpQF9Ctlfw7dTgG+K/9xGXi5gIanX59zsVAAq5Ws
4WbBAuqqvO1YaqgAo/9xymoOClCl2fru/dIKkPD+gq2MrRCVpDyqTSYrwFmv
HmQaIkQF02o3kUAeNjoWz7TmCVFq5S9frX/y0MxSPSuFz/fjZkl/uz7Kw8Rh
baPFuF48nMLtIryTB+cn0wkzuD48MO1Xs/ylPIj6dtlvTySAa6VFZHyDPLC8
809V4vPZSfG2T12VPMxG3m18+JYA68LE1/0olYdGG91XRiO4HjT7Irn2tjyo
bXnIypYkwvKUdZNHM+UhTrUH4nTweTr98P2tZHm4L5Z7f9SECKqV0ZncGHn4
5r8u/u8OIrBWGBhUBMlDgu7tWwPJRJhMvi7x1Vcerg61pUrlEeHHP86E9F55
kCn7HJL2kAifKl5VBW2Vh8dI7lnVCyK8VbDISHeUh8HXvfMOXUR4cSz3dCsm
DzNROrWGA0SoXXFsDdVMHtyoNU+Gp4hQnvxZf9tSeTgcuGa8hkuE4n8O4mf1
5UE6F+3tJZIgb/vD3/d15GEhyG5gvQQJMitU3/WoykMaa9BDIEeCJIXoSrK8
PHy+9vE7QZUEl4+Np62UkIfqLTaPnLRIEP1+xylfkjwYLvsn/U2PBFN+EfW6
bDl4FnXu1DMGCYboW6JPj8uB9I/+xG8GJOgc1tnw6YscuImslty6hARQMCVj
9lYORKZ6O4RGJKjwa+m+BnKA7hW+5y4lQQE9/eZ4pRwci5NeY7uMBCnDQX7r
78pBqKDUsxVfv1BguyQ/Qw5KH7Aup+H/h/nJTvGvyMGm8c+byxaTwI/+rWbP
WTkYlzuyQRH3v3O4KrI6RA6IMeccEJ0E6wri1sn7ykFttS2jVpcE5n7uUod3
ysHlDY/HeRok0Kcv62pbLwcS4RF1CcokUB4WZDJWycHEmNK7Q7IkEC14733O
CM9PPzc+S4wEc753DL5oy0FOlaW/BoEEj7zs2sPl5GDton8vlThECHDvDlYk
ycHZPQOtQX+J0OsiWrHppyx8OuAauqSfCElOOTtH+2RhMtXvQ+Z7ImzaaM6K
fi0Ll3/lmB/C+9+AHbCtq5CF9NBpL9tHRPjPlj+w844snLf7dAPLJ8IyqxvR
f9NloXt8V9GjVCLcWt763OCsLBRKRzB6wnG+o6PvkuYoC8JLHw9nWxJhlcbT
aVNrWdjuW/zCfhER/im7pr1eKguJAU2xvkpE8JOO/SyiIAtPfuxbYzlJgPXz
IwfCvshAoB8p8XAuAST7Ck85h8qARcoyud89QtTSbav9208G7tHDUjYXC9HZ
zg+Ncbtk4MbXZV9UI4ToT5uIaKONDExVPLVRUhWizpr9icvIMsArdGkIxvV6
2g1GoUS2NBSJv0swu89HVJfC1y0tUmA07fMjajcX3dpGPu1YKwU4KsR5GXKR
5tZAw/YSKXi5w9XpEpuDlDcvvfA2WQpu/Bdw7n0mB0msq7Lq85YCiZtGW95/
ZaO4tSqje3dKQUzxLqfsSjYSXXMyZdBRCixKd6v3XGQjgb3tnxFjKbic8EHQ
aMxG01YtBZPzknA7UFX6ZQwLHbVc5HLsryQ06NhMl3mw0IT5pYWZYUm8j93e
JmYs9GPFlj3cdkn4YlmoQB6ZQ1+WfpARzZSEaWmPyxFOc2iPkcWTuARJ+O44
LLiyeA59WpwRJHFOEhJ/vNfbTsbny6K9LbIBkpBS3l4q0zSLWvVGIjTMJYGw
5V9hxppZtEZ3vUGOoSRUvtB6+Ygxixq1733Q1ZIEndCWklTKLKrTCF6uT5KE
4s2tfZ1vZ5CF+psvRXMSEBQzvWBcPYMqVU2uLBmXgId3zZP8smfQQ6WZkeWd
EtD053yGx8EZZKS4K7miRQJWZO3WoO+YQcXytavNayXAndRPb7edQQUyZ7Ks
cyXgOjn53VOFGaQnPeD4NFkCFF37q6UF0yhHEptdfVECCk2WFK39PY3SxUSc
1x2WgLwQO+2Al9NIieLPf+EtAftpazXd6qZRkmjb/U07JcDi0LzqivvTSEZk
ye7XjhLgpURW4GRPo3higqizjQQkbPOffHBtGokR/lS8N5aApL2Pzm49P41i
Bdu8XWkSUJrLODZwYhoRF8qle5Ql4KzqtyDP4GkUNa/Y4C4uASsXkcc7fKfR
PPd4YP+8OLzN6d+3xH0aRXA+KXv/FYcxogI1Yvs0mmOtav42LA475noP1W6e
RmFz2UcPfBKHUzVGAT/XTaO/M3ztn+3iUFI+RRNnTqPD0/s6Dj4Th6UizAwN
u2n0awpOTpTj6+ykYi3raRT4l77o6B1xYLhxabJW06j6JtNlJF0c8o5Yp41Y
TCPSxn1ndl8RB8XrXSIfcNt59kzRqzPikBRp3v3FEq9nXtZ7LEQcRm9izgur
8POdavlVPuKw+fH9PEvcnxW323DxTnEIs/fvicPjib07vSNnvTgc+SP5Y2L9
NOraLh8lv0ocuHfWFwY6TSM9gfH9WCNx+H2C2TG3E4+/ZEs3R1sc4ppU59M8
p1GD20HhYTlx+LDV8YljAF5vkUtG34ji8NCGEU45No1cy+7s2jUrBqnPtkZ+
ODuNCvY2R7f/EANWwhKJ0ivTyK56AR9ZYnB5cJlKRBHePx8tkkGjGFg+sLga
WDONeqStjbPLxaD+0INwjza8vv7HYy6kicGXA8vT1kxMI6SQ8oh1SQy6UjIk
VhBmkHRjWd+h02LgWm74n6bKDLqn+ttkp7cYDPcoNHaumUGzzeJ727aLwbSn
j3Wm+wxae9QgznadGByXbRvcFjaD+tt8+xlLxGDVRlHJqKIZpHiq9/LsNAW2
9RyqTNSYRT6LWFVBoxRQzYv9eHrVLHr4Xulrfw8FcgoeGdnvmUUbjZwtnj+l
QPWjdc8ts2dR5Jfn39LiKLBPZNz+puEcGrOvsrHSpMAVru3JyQMsZPmr0/+B
NG4vsZqOv85CMemTSXpCMlz5r+BtUwML6f5d8lPsOxl2n7GJmVRko515eam9
D8mQXL8r8X07GzWSEidOrSFDyCuXJt1tXNRZcYL+0ZwM3bYxfqqRXDTs47XH
dDEZivU58x6lXERGy1p/yJJBKYQY/kyKh5zOvLq5s18Uiid5uy7jeurLjPgW
45OiIAWLzqz14CPO95j7Q6Ui0HykodX7vBBJ3gj+apsnAmcrfRQTq4RI22Gn
SkaqCJQ5JUYWjAoRlk8/v/W0COTbr9Or1ydAnFfTnoYNIhBc9+xi2SUCqHwS
iN0YJsGqlx82Sm4iglnbqYAN6iQ4fbLs/d9yfF7q62jekCRBiWXYXFkbCVjR
8GaITwSJAO4J80ESNNiIWZz+RoT5qrNycZIisPbRDZGHJURYbZuUa+wjAvpS
q2q5OURQ03I4MX1cBChBXw45XidCaGjSrv+uiEAHjd719T+cZ/mvjb1bIQI7
08ryFO2JcEx6g02VQAQsp3e4euM8bDL3WSemIArqziyxUhoRWjqT688zRKFf
3P7oegoRbgg4ufQNonDgbId9xDsClDRpDTyPFwXHviP/WpsIMGpeKBjPFoXF
lgp3FaoJ4LwGc2osEYWJv7ulH2QSYOuqwS0n2kXh+P7RzwM47zw98WODnAgZ
3OByopErAR7qikrdkyfDKp1la0864jq+1X3Hbx0y8D+F3ZdfSoCQqyaUCCsy
DK5U9fLSIUBxSuNr5EAGSKqXL5EjwJr0S68qnckgkUaYihsTou3XQn2zAsjw
dtuG3dQ3QtSXXxB59RgZUsQTG+srhOj9W+X+JWfJoHlW69rEaSH6yegt8Esi
g9F+S6MdMkKkRmhyfFlNhkntyOTf/wRI+0IgJvGMDJWfWjixnwSoON/g/Ewr
GWw2b2+rvS1Ae7JVGls+kEEgkrl8e6wAHVj6uOr+ZzI0PxtM+xUkQKKfjH6u
+kaGzSsOH9AxEyCDVFHjnX/IIPu78lWNqgAt+/POc3CaDF13uGYu8wtIZZsO
WYlDhvR9zOzxrwtIN0EE+8cng4f6JWJM6wJivMg3PEWkgG7XmyDt+wvo72+Z
oRIyBYYTlDsfX1tAVkscrsVJUKBo/V4r57AF5LBHfo+0DAWChfm5Y24LqD+I
csROngJg+t8zot0CEpfPCJNUooCy37p+TdoCGizMsY5TocDBVJX5lZQF5H/4
OKtMjQKNrT80tv7mo4BndUOXNCigxKpdFdDJR31jpitltSgQZHhl97nHfPTJ
ommpgzYFnu3xCM/M5qP1Ax5ShjoUUIxfmlZxjo+eyEyoNOB24BN+VccBPhpm
O6fwcfvpxJuukU181PF9dcckbsvr3v7HX85HrrtXSybjtr9zqLyqMh8Z2CTn
j+DnN0SvMTHhziO61uLhH7h/2UrFbRsH59GHE8nUmzju7B8ZOezbMo96ZH5V
EfB465QfJ5wunkf7PN7MqeH5yDjGlaRem0dioo5rvylTwO/k7vbSsHk0f6KR
7alIgdrixWPPd8+jPTH/whPkKCD9mUv5ajePqPQv9CM4jvlKvVrEoc2jnXb3
fUh4vWvsctYpiM2j45mlGVvwfnjfXn3B4T0PMXJ+Zc7j/avulMv3rOGhgsJJ
2/14f8VJ39CJmzxENbl1JXoGv18HYhbu+fNQR/O63wNjZBBLd9Vu2sxDCn/f
/tAdIYNn2yLbzyY8dNJJwlNtgAwUo5cR0jwugtypG6adZNi7Nytj0VcuUv2x
bOuOdjKUXz1Us7qVi8J8tYOMm/H781d6NjSRi3Tm5ZBCFRkeVm8/+pHORTkn
6BL5yWQg/aAnTopx0QvfW99vXsbfp9psqdgfDvKU0bJwPUcGwun0X9a1HPS+
0W2nMJgMrtgX/9wtHJS7QSph21oy3A8tja015SD93Rdl1uHvVZAfWdipwkHM
zrTd80txXBalfiMNsdFqv6xTFcpkmG8/4Bl4nI2KJaLTtoyIQoHr5A7TWyyU
EW1w5fEJUYhO2HlJLZaFaFNjkeJBorCvue6J4BALycoRacYeoqBhGqP/ZhUL
vZbgO/2xF4UkKXXWwe45dGxgg4WbiChENa/JKpTCeeSl5+Ur4kTAwzTtq+rp
GaQc8mHe/iiOy4E8JYHPDGq/tNbjvicJVHO9N45umEHYJ883s5tI8F7KqKIK
n6udG90KjPVJsPFn4wWXimnkEev/xKyHCJa5Y4vix/6hyPwU6x9WRFCUtju8
4DaFUNSxml047iTlque02U6hhAKDnbK5QiS7Yu5VMnUK+ZMW12Tiel211HO3
U/dfFHPQz8xATojEmWs+3eJNosQgkr3tNgGaCJTsZm74gwocL0wLW/moujbn
XdzQODpUyT4hm81FDrubXigqjSDZx23GZSIzyCnYgv/xbDtql9znduNsH/p3
4IGM6c6XWPrSIUX+jl5M2t6iwzljBMN8yO/qL85g8XsXP3rWPoJ1JTQpramd
wcROa6Us5Y9gbOvbRDQ2g5FqiR5ivt+xy2h3/a0tsxjH9O14o9Eo1lLBCxmU
n8O+6wdKLG/8gSVxTNgGWSzsiXTWRunRcczLMvWSWy4XW7X06rLTar+wtd/F
LKTfcrGaTefkxzb9wjxUGM9KF7hYeZx/b8ujX5hgUuZ0qScPKyKYBZ2J+I0V
nbNXytKYx1JmOy79kvqDzaRySqsT+ZhFSNT+AxpTmLykibu0nxDrzid41JlP
YQ/EDl5rThZiYR8vuEi7TGGSG3w9NjcJsUd2l+yr46YwpoJrwagcgWkglaQm
OjuF2Xclt9gdITDVi/NfFb79h1k8Y03304nMmi+MZvb4P4x7S9RP1prIdJUr
qttCnsY+0ySMaM5EZnJ4yd0ZW9xmGbSMnSYyJddXnXO4P40l9v34+K+TyOR/
a105EjODKTYe2BgeTmJmq2wwsro9gy0fTlE/F09irtrUTk1omMFGj2a89ckl
MU+Uv5FZ+W8GI/u9rih9TmJORn36eWHfLKZdueOGm6IIc0hr7Cbdeg7zaS4t
CisUYUY5H0oJd53DPAoFuc+rRZjaMROXO47OYWrFPZvHnosw3X9NnQgrmsMy
xDHv7J8izK46rnOzEgs7U/65N2+xKLN1l5So3yQLW1iWt6ciT5TZpSDiYCnB
xvL2HpE8+UiU+fUN77ykPhurdgsTiD4VZfLW/xJWurOx2ODLwSc/iTJNLdvn
RZ6zMVGB7K0icTJz9TTY9H5lY6ofXxTkKpOZWx7VnSrlsTGTtx5HPahkZoBB
MdvVlIMt0TA21LIiM3NUL83cvcnBDoal1VX4kpklXVFmp2s42PImWlZdMJlZ
mxh+bNt7Dhappz0adYLM7KIE/GVR8Htj+P32hstk5lCz1/JXNC6WemE1cVMy
mfknateR23ZcTP7GqiqxbDJTnL3u94YwLnbJwIrbUEJmqlbZGWlf42J6L5Uv
P6okMxlHzQ9O3eNio21eXl4NePw/GT8zB7hY9A/q4K+XZKZToZbBEQ4Xu/DL
LfHlOzLT3VvJf40SD9udHJ/o/YnMPN5DGhnfiN9T5eGM2mEy80Iqj9a4n4ft
WupUcXKMzLzuPO2TEsXDmD17bf/+wfOV+nU7IIuHDXy2a9aZwfNt+zZoU83D
jFe8/0DikJl1MX06cu942EVLJLzFJzOfY+89R8Z5mPTkuZ5JAoU5VAufE/Tm
sViD931l4hTm5H91Gj4285j192lTPWkKc96kfI/5rnnsiIrhtbVyFKb4xL0M
8dB5bHP7wBUNRQpTtfj2p/74ecwnrqK1UJnC1D+QoVJxdx6TcwgfGFKlMFdQ
r7tehHls6L+N4Z3qFObq/rhU9y/4uknOyjBNCtMpM6rLmDWPWR1wevpci8L0
cA1XICnwMbphSX2HNoUZKB/i8mkpH7smfbUnWofCPP7a/3qJIx/TzvRq/Ynb
Fy57vY3y5WOc+uUrhLidtG6XzM6zfMxzb8v7F7h9i7DVyTCDj93hFHiuxu2S
p+sS5iv42IMNixP88fPrIuw63r3mY4fGkzTscP8vzM0l7vzkY0cWybQ1aVCY
H6aWbowgLWCvH77bxVLD61XKuOSks4DFH9JJ6FPB6xWk9YK6agEr2uxlEqyE
10tfiTy3YwEb1Fgs+0Aer9c3yXXtRxaw/e57WJkyeL1ukWJuXV7AzDQ1G8wl
KUyGO6/pWOECltrDWx5FoTCL5fb9Pvl0AZu5iNY9I1GYy140KUd9XMC2/MuN
rhaQmZYrrwTGiwmwS1i66Ks5MrNhfCIpiSrA7HPiqL+myEwsz6Uh3VqAOf3c
I9n0m8zcKKMuUxgswLI2ZMimD5GZr1vOWN6PFWCLLnYq3fhMZm4//dW77JYA
4y3cfLqpm8z0+FlU+eSdALuY/eDvlxdk5uEmiz3dK4WYmIzE5pxiMnPqZNb5
z05CTN3T5PnuPDLzxPKFkiF/IWZyYIbxKoPMjLrZujCRIcQi7rf96rtIZiaf
2FlI5guxt2qrZrP3kZlS6Xt/XJQkMF9FXX6l7kpmbj0mMy+uRmBee+6e67wJ
f4+Gx/TlTAnM/IEflHEzMvPLjVUntfwITO8YTtB7EpmpG/orITeEwIzmSV/W
YYkyfbbk5NHOEJj6FlZF+uOizO9EQofhDQKTczRuqf9bUeZkSJu2+QsCU3dX
3tb6NFEmYZNbs5MRkWkjJaMgpS7KXKsv3vPOksg0uXz4rKWYKDNWWP97hwOR
aZ67a47BEmFK1OiouHsSmR+7XgZt+CDCVGSMBvonEpnvHeyfNsWLMBct/CcT
NU1k3l1/+JvOXxIz0+jQHTkCiTnuGJch6CUxJff42ObLkJgTAWazhc04/lY6
HWxdjO/TiZNfk0Zi1gQtei7pTWLylkXZjVqRmI7dn85mvCIxF1ut+zbxH5EZ
8MB6ovyOCPMB2dJ2KF+I9faaxKytFGHWBrgZ8oOF2GaKgWY3EmH2VRylCC2E
2HJfxY3szyJMVa1og5ftAoyl+rvQXkGUue957613UwvYpQs5ezsiRZnz36Wy
pJh8rNhd2DHiRmburOm76CTkYG6xS3cn7icz86fqHak4ToqU7R5ZFUpm2m1f
P7G1kIPtEy2fv3aFzPz0kZjVupGDqZT5LFv1lMx0/hpAPZfJxpr7rtYN4zj3
hVBZdv4IGwsVrV937SOOk/m9fty1bOy1u4LX8CSZ+X3F66Jdf1nYBdHma1dp
FOYZ7pl/uttYmKnJpIbVcgpTawdRaGjIwgbcNYu+2VCYzEMPi4HAwlaVhTVa
ulKYnCOrSx8+nsP+ujP+DsVRmGtWvRR/ZzCH5cQ6n0lIpTAtZCwrH4rOYZvL
zohZ5lGYb58W8cxHZrEi0W69hHoKc7Nf8M5NBbOYZ1msi8UEhXkiWv7c58Wz
mOTn8v6vHApzvXj0Y2fpWaxWdCAonizG9DxY6h07hc9dD4vzX3XFmLeN6kos
n8xgEOsrE79UjKk83na6Pn8GCym7lmW+SoyZSbfQplyZwdpFf1Rc2S7G3NMp
KKB4zGDhJoqrzfeJMTlN3K3IYQbT91jdMXhIjHnGptN1y/IZLLosfXhlrBhz
5btdfj/I+Fz/3BwymCTGfPK/lq48Gur3+8/IvhsGw2AWpJQkS0jPDVEUWmgh
awiJLG1SqaSPrYQWS9YkSlLKEgkhlKUSQhJShMYyC2Z+79853z/ved97n/s8
z31e9/U6Z86Zu+qVbAYDfeOf4VzPFAIDhb1iv4cZyPCwtezQSyEIbfh2y+sN
A41eDc263iAEy6qKdxhPGSjpaZb2pk4h6P1Yvck7h4G29re9GhwQgm1Z/9Rr
khloip9lcf23EDSnMeSWrzFQ2gb1Tr1FIcj5/DidHsFA1ocdXAb5hCFIPmCr
QTADzV89PxEjJQxhlyKD9HwYKPdpYZgeWRi8tX8mkI8wkEP/Z9ygljDc7Z8f
nd/PQCv8+IQYA2EY/iD9+PVuBirasJ6kZy4M++qtBcOtGejg4UMPBuyE4dNG
MT41cwYSjI7eGOMsDFHDA3erzRjoxdNnNRuPCQOpmVdia8JAnv2DOwfChOF2
wFrZTiMGkhIQ7bkWJQwhL00u7DTE6psLvvYvQRjI6+IkKg0wHjXy1dAlTRi6
XiBDIvb9TdfWX00FwsAwbvJ1xeLz6x7c2fhcGAwbDiynGDPQf0/Fd2RgLDmB
r3pz5RYGOnE/lCXYLgzEa8K72oCB9iX0F57sFYbj94Pt27Yz0Obz2w4NjArD
hNAqq0pbBlIJKBSx/icMI15nyKl7GYjvsFTVsxVhwCetFLoeZqCJHaf8yaIi
cG4GV0z0YqAPRoNKMfIiYJ+Nb6s8zkBlmpZt/2gikNDunmZzmoHuEosjXDaI
QA+fQXLzZWz/c2cGNu4QgVs4jbArGdj9jHyPz9gvAtvORPfXFTHQui4rMyEP
EdBKSPP5VclAzBK5+wNnRSBzP3d0sp+BBjIj7KyviUBwsHNq8xQD1cePcJ/d
EoGLQft+xfAYKN6/1C2mWASifDu+l66eQycPKUgzXonAdH3jJXmzOeS040Kd
S6MIpJLlKw7vm0NUzV1UvUER8Pin1nH68hx6+ePXyICkKCR+tzjz4c8cSu+0
S7ZWFgW/nR17/wnOo0tvyi3KVovCxaO9Ij/p88g280p+DIhCtiunT8N9Hg0f
VPPRCxEF7TgVk4Ef2HvsdPod80UU3rxqoToJLaKZ2pp7jB+iEBJV7DOns4g+
P1G3OTItCt75wu1rDyyirDhGkZ6QGDzqP/LtwKNFpG+deHxwsxiEf5i4YrCf
iVxr383oZYhBzAhnSrKOhUJ5wbTHjzC7JjXceo6FrgPZUeOVGLSnim4Y0mSj
svqQKoVuMcgdpx8Xu8FGgs1q0ctC4pBOeMv3wJODSjrOKjWFigP/Xc0zd6WX
UYO0xm4UJQ53y67d8cN4Su+ezosVieLwbfOOjxoYL+H7rDlW9Egcvjf68G3D
eIZT76enN76Lg/DitQ7t6hXEHV6//ZCtBOT1pgkr7OMhWVrf6e6DEnCzJfAv
7ioPaXldLbL1kYC5LH8/5xc8tHesX2prlAR8CCdSc0VwUPA7pp/2SgKO24/n
xh3FQfXaTRIZjRLg5mXx0vkcDjoDhhCxWwJs1hpzmm7ggPNX/4HQXwlwdk42
9ajEgR3jR9AUTRL8Dg37WQnhwWtTQq63riT0rzReTCLh4UzY5i9DZpJgThXx
O6KNh9zFRJOug5Lw7d2v7IDdeHhlZBJo4yMJjSAoXXgED+1nxrIaQiXh3uSX
lEOBeFjkmAq8TJSEbQoGk9JxeBDb8stoQ4YkXNo3HCpzDw+UyFv+hY8k4bZw
WdT5AjzY8CY60hol4WeMWtT1N3hwgxQ+uW5JWFKz+qzehoewKGSQ8F0SEiR6
gmk9eMhcdTvtIkcSNgVH7zT+g4fpbafrZYSkoNYEL12Bzemtlw7+yZOVArE2
Z8ECDh5u1BoTDClS4LuuohXPxwfDy0omLeuk4NmgplSrMB/omi57HDaWgr0m
+LQVST6IOjv439R2KchKNLdKl+OD7le1zy7slYIjdUOrckl8QFvM6pN2kwLl
MPleaVU+CNGPwucFSEH/nZbBcSofNIR4rjE4IwX6W95up2vwgdwziz3NV7H6
8gUOvFvNB0dn1M8eSpKCpTMqQe1r+ODFesGcyUwp0OUd5NuszQcCx3+1RBZJ
QYGNXIbQOj5wKmqZlXolBeusmUMmmF0w8Ugxt0EKfsfpRXdh/ouacaDfKQU1
3yvc29bygbX38WNNA1KwfCjcWQvLfzdv982Dv6VAU/TC6QlNPpj4oVPxZ0EK
LAgWHWLqfECWFg7eipeGtWpVqbcofGD5lHUlRkgaZtdek48k88Fxu993OiWk
4Wu48ss2BT5I/dtXTJKThrTc7/8uEPigNr71jaeSNJz8ud39jjgfjGtXfyqm
SMNZjV+lREE+kGwr/jWvKQ2ftG4/5nDxYOifsWS2XhrrsyADayYeXEUSpGI2
SUO23JjV8jQerhVG0juNpcFermlBaRwPX8ddbT2tpIHYObZyrxsPuGv2bsW7
pMF97B5vuRkPWhoQOr9XGrK0U2Y+vsb614uafs1NGkIueuKb8vGQzUd42uEt
DXaxt1Kn7+DhfQ5fg+JxabiiFr8cH4sHpeGff4rOSAMjt9h40wk8mF/8zJ27
IA2jUS07kBse/FXfEcyipeEHxTzjPabfq10KTDqSpGEBL57guQEPLn3HYueK
pME1/bP23wkcXD1z6P6WZ9Kwoddnh14PDh4r2JRFv5IGf59AvFgDDlYctfsV
GqVBXSk2+0o6Du53/12zZVAa8mofJE1Z42C4LeT9VSkZ8NYznvCn8xAlJVrV
UV4Ge3e3z92e4SJ3l7uhGioysD+cnbGrmouGp2pUmtbKQNBBvNOVPVz0Q0Ik
RMhKBkg/nujtPreCRuyzlGLPy8DP331/tzQvIZpiWdDhKzKQunOwa3fSEvIc
bmxcGysDD73cArOcl9DP4D8n2u7IgOBI8/Smfxw0mmTQIP5cBvAZYp/8qRw0
9qkt4MZvGRi03K2rmc1CmhlDdW6zMtApNcUqCWUhn6P/iLpMGThoEpO/HuOP
4/PydZ38BLA41PfYYJ6JNGvWEHPECEBtDJD71MZEPtFb/E8SCOC6ZByUmM9E
40RPOQKFAF4RpMarhzD/oTC/EU0CHNxXKd5tgPkXxNSWrSeA2HTQsIcsE/0y
fHJsnykBwpUe4gO6F5EW700N3ZwAf1e8E+afL6Jjzd2E+R0EOOzeqPzj9iKa
OMB6neJEAOInw1icB+ZPESN4HyHArwnSzm07MP8JFV+DowQo5TxpwG1cRIWl
uq8FAggw3aNM2q6MxZ+xkOk5SYD7Xkdk5LB5pbXNyafgDAHSCnWUQ+cX0DER
v+pTFwmwzlfaxvfnAirsipC2vkaAKq7L/oVPC+j3vURvhQQC3HEJTqI2LaC1
njlVv5IJEFL2kzlTuYD8176QqkgjgOTjQeWjTxdQEaPp6PUcAsj1n14fVbCA
/lT1VR4sJEAkvwlzZxYWf2VKcs1TAvwn+3ig7h4Wb8vzYpcTINWE1/srFYuX
JVS+f02ALrGOyLpkLP6bumRaAwHEFZf+2WJ2S2734OJ7bP95j5yOpSygAr9L
T/Z1EuDfYct63J0FdFVXJ7K0hwD9by3UiekLyJP5bZfEIAFsph0UH2QvIKj9
j+z/E9tfxcexpw8XkGq00VTTbwIkeYdf1C9dQMu2Y9X0WQL8kMVf2Vi1gPoJ
yXGXFgnAZza3+cG7BVTRB86DywRgx/mmJHQvoNvZ02tNVsmCmcOy3sTwAgrz
zeDcFpGF/taPLmWzC2ivjk3rnJQsbEqK4/+Nx/TEAvOeg7wsqG9Jbr4ut4gk
Xz/we0KWhb7UTdMJWovo/U68iO8aWfDx431/tX8RFUg/7W3YIAsPAhNSPx1f
RFe/uhRSDGWBPz/yqvm1RQTeFdb95rIQRRfZw1+ziFTX+SgY7ZSF5fqHV2z7
F9EyQ/ZXsr0sdAweSf/IWkQVl4Ku7XaRhZB1V14EGjPRbWsVpyJPWWhJiroZ
4cxEYZJtGkJ+siCYJyXy6AIT6WZovqsLlwVloXdWFi1MVPhqcJX+DVmIlnGJ
uu7LQtcuxH26mSoLh338xguTWOjoduO8v+mykPte93XuaxaifEoxf1goC4oX
GW0cOTa6O20bpVQvCzjF4DOKH9koRqOKi1uQBVfu+X1WB5fQ0Snfj0eWZIH2
QMtoLHYJmT8n3q/Cy4F06lnRwpolxIWTZmGSctBbsvGkL30ZnXLROv9rtRyQ
F25nB0wvI5/k2+wPh+VgXfXSg8DTGP689vgm6iEHJxyi3MMfcNHhsXU11r5y
4J7X4jLUzUW7jRouvQ2Vg6qeorQCbR7S/zYjVB4vB8o2X3f1fcL0K3/173+3
5CBWZzDq+RLGd9Zfa9O5Jwej1PFpWxkcKF8k3yh8IAc1y9TTxYY44KPvlM+o
xeK/bjTrwvjNsq0cq7cRq+ez6w73WBwshn3vI7bJgZNeTqD9PRz8bgrPvPFV
Djitkkpby3EwMgMX2wflYK2bmIRhPQ4GFMU9REbl4OxNvfkLHzG+5J+rfmVW
DhL6+tDiKA5akwMF6xblYGghxlN1BgeNrzdPLC/LQXnzL2YsCwe1Y6tajVcR
gWqWs8cYj/EhyY7iUyJEaPrGm9UUwUOpUVrCcykifO3+GbNHGg9F7t5Bs0Qi
6Dc8ZL+Ux0P+f7p71pOJsGqY4+xIxsP9siU9fxoRpsWeMtdS8XD3W5PcQy0i
TNw7t9NQAw+3+G8t/tQhgt/hJ3yntPAQv/5IL8WACFo5vSK/1+Ih2kmr6ogp
Ear/+UUkrsPDhYtz6WnbiJDCv7nIez02DwtrI79aE6GvF085gdkhXf+5ydkR
4XHs98yHmP9xzv5te/YT4X1hPpmA8T0fOoWeeJgIX5o3fXiCree+a5K/zZ0I
msQGxQisnsPhL8eFfIlwp0Qm5xxW7777US2WgUR4dT0BnmD72dW8qygqlAjH
S/1E5RTwYDWrEF97FrMr821KsfMA0s/ApYtEaNfhRV/BzsvEvMR+8zUibP3+
4+wN7Dz1A85uDI8nwsLIJnIPdt46KZayZbeIkGtGST+E3YdWjdTC9F0iOK5q
cyGP4YA63t+jnUUEiakFLqUfB0pSBRXHHhCBsz3FyR+7X7nNJ9MeFBNh3tQu
aOktDoRjhVzVKrD8NQMUvodYfz3vRi61RIgtNhu8cBfrr2+Z1HuNRLj86mj2
nv9wMLNef4zQRQTf7i/VIn446OlyPy74hwg6Mu8yzak4mKDb3WidJYJ20gFx
C3EcsMNNyxKZRBDosbLa85eHyEryLHkBeXDMKqq5mMxDXp5tV1ZT5OGZeZz8
2CcummUYpO9wkoey6o4Wi00riG87vVb8iDxMRdx08F5ZRrJ3pH90esljPCsh
0LV5GRmaTmoeOikPeFWfGZrzMoq8kl3mFy8Pj17eeCNydQmJyom1xtbLQ0Kq
JWViko3IPqwpu/fyEJcsquj+mo3WV4xJyXbKAym9QLU/gY0cXOoc0wflQbOj
vlNRn408S56ccRuVB6O++gGuMBuF4dLT6ZPyEMHcUrzmOwvdyQ//UcySh/My
ZZy4GyxUuOjJH8yTB4agUMoPPxaq2uGwWl9QAUoEeLIV21loaGpt4GtZBcj3
fB2nysdCs1sVb15SUgD7hZC4lhEmwicJPLekKoD5O9tTq98xkbrBMKtdRwE0
8j4+23iDiQxjPignGSjAwCojS8YpJrLuq9rquEUBSKNOprfcmeigdqEHyUIB
Ppg+TlLaxUT+kalXB3cqwCXpuzeTMTw+33H5YY6DAiTxb2znX8NEidTgVu8D
CpDSvU8tXImJskOP/F3jqgCjP+ce/pFgomfvbKSnjyqAsWpJg/8qJqpX2Lyp
LEABhmayxDkcTI/6aTidClGA+virThnzi2i8mnDW5KwCkDcrPd4/u4hYErgM
7kUFeOXatUtjehGJuv+trb+G7W99c5EUZiuX9f+4lqAAXvoSfnKY/zr+Fn7b
FAUISEKHN2H5tjqVr5ZKV4DhRf+LAdh60wVm79xyFGD9n5VoMh8TZTLfeZY+
VIALH+F9phgT7dphh8OXKIDTU4P/puSZaPluT+aeFwogemLSW0CdiYp/u5rm
VinAS5dut1E9Jjps8quXUacAinY7e69aMJFoXNApi2YFmAr0uvXDkYkqvzFl
Uz4ogDTt1/N5PyY6tu7Ss9FPChBMudb06iITKUYK2xv0Y/vtsquk32GiU6qk
2J5xBRhszcJ9bcX4WlDO6tV/FSDqod5WiV9M9OXNmnen5xTAFE7rtfKzkL6H
CY6EUwThr6SOp5YsNPqsPtNPUBFeDhr9qPdhoWQ+W9MqcUXQEq6+sjGWhRh5
zqecSYownFqYMPuZhZ6On5/K1FME0w3dilfPsJGrkUDs9GZFkBUL/iCQz0aS
1xNWI6SI6U8XlfBONjq+5r7nsK0ihAjrZw1qc9Da4296ad6K8BNUSkQnOaj/
tfWp0ABFuBYxeUuXvIT+k+iUbTypCGWPdxJqdy+hiZJhO+8LirD06qtiy7Ml
9OAf/t3DO4pQN37/wL2IZbTfPNaTlamIvSfx19wny4g/mYDbma8IjpNhq4yH
l5GnPt30T6ki4G7m/PphsYIopy2frWtVhInHz+k4QS7qbG63i+xUhEOXLowK
GXDRRUXHqQ89imDnyrTe68VFQ5Xeq4N+YvGfSdxjNVyUKDrd+Oa3IviIpy4T
fnORmfMpT+lZRbCMV1pVLctDGcvXMp8tY/l9s5kN3jy0a7eUKd8qEiwraRkL
JPDQUuad3r0iJCha/81Q4DkPHUaFsvNEEgwkRj4UxOaxyE3dZ5ZkEoTd0J0L
l8RBxXCFXSqNBGnl5fXFqjhQuPz+P8MNJKghuCY1b8HB0FLoMUlDErxcd6Sk
zhYHBeGq1uNbSEASwB97cwgHgTMtGrUWJAjY8Zlc44MDfb9Q/ts2JHi7/nD6
8xAMb0dUfgbuIYEu66JGZiQOGlxa3m4/SIKvlt9Dw2JwENsTkq3iRoLnazoq
9G/iYK+DysUFbxJEm5jn9d3BAam1+ciH4yTIzgjycLuP6SeLkC0PQkng7LM9
rz4PB4U1ZOXIcyQgZ+Rm4ApxEGTUzN4fRYIrmw4IKRTjwPDZyd5110kQnzGh
zv8EB9y15Ff8N0ig6Ueqa8Lsd/lNqQOpJNB6p6fjitnxqifDXmSQQD9O0qEV
i993V3lffB4JsoaGb4k9wuYPoWnj0SISZNrVzdIeYPwjLlh6yzMS3M6fnJXJ
xsEjAeUZ2QoS7Mxsf9iP8ZXgi+8+TNaSwHfy5cuLt3CwmR30uOEdCRh4L1t+
jN/wQpTi0ttJMG6prnb8Eg6aphr9Qj+RINStP7w6HAcJPkE7bPtJUJ+dSWZi
82n/MGk1/QcJ+Dw1j6kfwQH5cKPA0i8STKbN6O20x8HPTydGu6dJUDUl9y0A
cFC0m9RQtECCO4lTKFkXByHNDTmXl0nw/dGRN01qOMBVK7rpiSqBjZ5H389F
HmrWbzATlVGC3BNGvgsdPJRYEkgeUVCC4jOrL3k95CGV3Pq+JA0lKKMK7c/b
w0Mm/x3f/w+UQPz1hXu8VC4KO1C3s/S0EuAHk940M5aRaZe/1vULSrCVr2hu
0+tlxGdLFHKPVoKhNS3fIqOXUdJW/0apZCXIn7haqKi4jEo05FBQiRIkz5a+
CIQldCqrVsW6XAlmp/7ceS+2hMxIfsuqr5WA7/qRo0NfOahdvLby43tsPUq+
SmYIB/2e89XXGVMC54478dvK2ai9Y4PG+KQSnM488Jcvlo1Ki5nE+wwlyDlQ
8srInY1OecUwJXDKoH528Yu9DBsdQvYT7wSVId728iXnKRbaoqzQFymhDPYd
D7W137MQ36eCqr9KyjB1lLjL9ToLjZWcKH5AVYZIR/+An/4s1BJrmHFESxly
uuTbg+xZqNiHG0/coAzvbusMyRiyUKJ5U+QHA2Uo21Ao/lWVhU6qJp6I3qIM
M8HG5W0iLLSf4+hmZqEMu0nPKEuLTGTUo+KwsFMZuou7I4LGmUipbAyeOCiD
p3tl58ZeJlpJeLLR+4Ay2H1swtm0M9GwXzhNxRVbr5z6praeiRq2m8l+OYp9
F38fl1rNRAVUAf6EAGWwXoeedr9kov9W2uctQ5TBu67T8OwLJjrelzK2fEYZ
7led+xeL2Q7lLj0vLirD8sGQQOFXTLQpSb35+DXsvKb2LM5i+eQDp16pJyhD
9NupZPMGJuLseFE4kKwMcahdhIPVM6h+/l5KmjJMTh74SuhjojqcZeyuHGXI
eP1ocww2P/IGxCL4CzH/SiktBxYTXav4FPC6RBmC00zdvcVYyC8l3SWsXBnO
l1DcaigstCvYa/e611i+lYt+uzez0IZd2ltH65Wh2YB2Q2QvCxG05nQy3isD
K6H26WggC/V+vywt/lUZ+mKjb9UUs1B1tQ2+cVAZGnPhUPoHFrp/h8CIGFWG
/Xwxegf/YXrMPvfT5D9l4DsRdpC+lY2stf0b81jKoFqwB0R82WitkF65M08Z
Eg6mXo1MYqPZ2re328TJIBwUpvHyDxtF6vw4VLyaDPmRMsE1xRzkLvrIxkuH
DLp+9NshQxxkOR5sqmxABtNz9y9PyWB87j5OJc6cDK3R6wxqzy2h2xKUYf8j
ZBhPvuda6oC9hylXn7XJZLhv2zz4b24FbWh+23XiHhnsj+JurqJxUWmOutnz
LDJQyRuj1tlzUZnTH9ktj8lALo8nBxRw0aaNuy9eKiODeqmxt2MnF70QK/3T
WEGGGTEXwLG5qLwu/O3ud2RYe/Bvp5UVDxmm96671UYGSfU/D6r9eehluOnd
ni4s3ytDjzxsvhg53F+l3EuG2Kc/7aZKeKhiLT7IbYgMyUe8L0R/5CFjgaP9
eaNkqK4cb3Od4qGq703bJ/5g693KCdPnx8HrlHjySSYZzp9zOhKgggOzoJmY
8hUyGHN1NW5qYfpr59459ioViDQw3vxcDwdIvdx1q6gKbKUpmXeY4qCOq9B6
WVoFgt5KBH+3wMG2vnMGzfIq8Cx6IPS7DQ7qnw9mi6moAOFK5rU2BxyYJ4K4
A10FurwNArIdsflzLO90yhoVyA64FeyMzS9LC8GfvRtUIKI8L5TjjOlBFT87
FUMVSDkm+iMCw9ftrLZKjy0q8NzgysshzG7q1tEoMFeBHpzQVRpmWz9Juvln
hwpYXcs5bo3Ft8TML+nYq0A8d1nT7iAOdnoe8A11VAGpiZwVo/2Y/txS1f3K
WQXWWvz5KIjhta2CytZlDxW48uKheM0OHLT/u/gIjqnAktb56iPbcLC7fUQu
+oQKNNWOnpzajIOPBdsvvQ9TAYXhRafADTiwjyqclIhQAbkHHZQxdUzvOosd
2BulAu6vywmHSDjoku5a/y1BBRjbY93TuDy0d3LTPbUUFchzSlYt/8FD3e9u
8x9NU4HKikvTy/U89Pmcy7epAhXY53GjdN8lHnJ0fGO18YkKOFh+XrrqwkM9
G2hl4c9V4JKA8tJqIx7qHf11nftGBVIvWyXLTHDRoTc28+ZNKqD5OT88qpaL
+u89cYtpV4Eww2ex5clc9M0u1FC6TwV2Ux2WGk0w/lPB/UllqMCLSzOhqhdW
0Fg8EW1XV4WWeo/t2rNL6MLNtElpbVUYMcY7OFctIfkUtbsDG1Xhwp/jZB6m
h3akr/kXilSBRc2kaWP8bvh+SSayUoU5SgiNOcFBZ3M32YjtVoV9J+9a1L7k
oKJHZnm5h1XhiFaPWJ0jB1k8qbc/4aEKkbvdSSarOWig1HrZ+JgqfH5i+2c9
h40kKvY4doWrgukO3hUWxj8LqnvwmedVwbPvZqFQJBttfeNccuyKKuTeHKTg
D7BRcJO3EC5JFZq7JI0VsHki0vrnedsdVXicVlXhieFL7ocg9zv3VeF855c1
i59YyKRrXtzrgSq8lyFGjFWw0KfPZyt1HqsC3btS0SKbhY73cr05ZapgX5g3
pIbxZf6BK4SmSlUIXusqFneKhTK/C79JqlMFVcXV+re8WcjwZ0LAkWZV4G8T
MNl2gIU6xgmKaz6qwomT8yjXloWO/bnTOP9ZFU4PaObWmLMQbpp8su4bdr6p
p6bvbWGhe/9yVOJHsP08Who0NWYhvQXN1gO/VSGju9e+AMPbVlbxKfqsKvgw
YXu/CQt5LevSZxZVwUSpeqgHsdAyr7yjakUVoqQfHb5nzUKpq0zPX+NXg5Io
OaIKhs86QnVae8XUwOxz43VnNxZqEt3+RYWgBv+6svbsCmIhN8nWqN+KavDf
pKPuWBQLsWTsdcrV1OCe2mEppTssdJP4uf+Spho05qiLDJb8/+/GDsXsWq8G
j07VBqli87mePLRJUV8NXtolf2kfYyFnitfwTxPMnxet8IWfjebpE/FPt6nB
eYLFMZomG2loM8as7NXgiJU+RzeIjWp1Tt8iOKnB8uXYxrrbbOSkt7x1yEUN
grkjH/Xq2Oi6seDdcH81ODvKpNkqchDVLM5y20k1UHoev/LCioOqQPqf+Bk1
0DQz97h+ioMmrZVs8qPVILX2093xPg6yc9JZ7s5WA/m1Hm+LipeQXKiTu+5X
NcjsrnarOLyCbMJPxVwfVIOTI70bD8StoKjTt0uGf6pBrNtd+obqFTQd0bN8
c1YNEurufCQocpH6hUX670U1EO7xEh615CLnS/K221bUYL9p9fWzwVx01Ly4
ncVPAc1mo0dXGjD9YWE6rC5MgYCqU2ENf7gozbJtzkGMAgUeEbwj0hjeb3cW
ipSkQPneT3qm+jzUZTWp9EiGAp86+/ksnXhoyjpC54scBWpfH7/oeYqHhHeK
meMVKTAmNjcSlcJDdJt0x/XKFDi/1J6dWMpDW221/Q6pUmBXHC70VCsPHdpV
fT6aSoHKNet9tUZ4KGy37c1n6hTo/FH+J4XJQzftvuUNrsbWHxWfdBLAQbF9
wCsRbQrI/qswfS6B4a/DUquBDgW4EoIf++Qw/r0nbshjIwXWfUlof6eEg5W9
yowEfQoMl1WvCcX4reL+YoEqIwqkvt2QN0TDwSZHU9K4CQUCUW6jgAYO7Jza
1hG2UiCzz/LPOGb7H3CGrdsoMHAoyzwKs6MPTu7zt6QALWWs4zMdB9mHInxv
W1MgtLnx2AgFm2eHxSLqbSjA4BRUFJNx8NU5PXF6N7b+5gC0SQEHDBftXKU9
FJgfSXI4L40DCdfqcqv9FFB9NSATJ4wDLTfb9yEHKLA008howfDZ0v3bwP3D
FHgju/42+Q8PuXkEzLYeoYCab6y26iceOue5tIrpToFiipjbQCUP3faKU6Af
pUA92u7le5+H2r2Lt0b4U+Dp8W6pdR489MvHdO/DQAr0VUh5JyAe4jvW5v0p
mAKcK1YfRMnYvPafjNc+TQGH3yJjrzq4qOCE9rdvVyjgObNdq1Sdi94GVU8L
xVAgdxh51CyuoIFgWz79WAoIEp++ftO8gmRDA9bE38TOD81zqb4r6NLp4tNb
MinwwUiw8N/9ZawfteUyX2L1fLf1OSe9hK7qtepWVlJgx9VmryMjHFQyemz3
l9cU6H6efsi8nINwOwuuSTRQoDHVPvo/Vw5as2SZt6YJy18amaVhwEF7n/x8
s/09BSz8W/caSXBQvgyVHdlBgavxG7s06tnoQ8MbYlo3Bex0C0wMsthoMdxV
7+UXCmQ76jipXWAjitaKXXcvBVodWtM5rmy0sz89YPobBc6ee2c+sI2NQuJN
rot+x/rPw0avF8OHjK19+ZojFMgTamLgJNno3ezpt+ZjFEx/a2T7MlloOld+
yHWCAgkE1oDyTxZScCznnJukgJL85SbtLhYCof0Kd6YpoDDR9DvvLcZnKxmb
nv/D8nvdNr7xgoVuBSQ5dMxT4JFTvgDzEcZPVXQDJ5lYv54oY4zksNBox8f/
hJYosL/409zBDBaSvBxYQOdSgNfUYXnkHgsZ6Ys3IDwV/GweezPuspD7eNF3
Z34qvLd0VyCls1Ds3Z3Lp4Wo8LT35aHOLBZ6bjOhmCJKBSvBo/7Ehyw0sHzN
oFSCCoq77d79LGUhgacae9ulqdDxV1LToAbDa4/GExOyVAh98ygW385CB2S9
4vgVqEB+cd4IDbLQpXf4QooSFe7b+7wemWWhR6ezG7eoUMH1NHVpSJCNuteg
HwcpVGjS/KyjocZGy98GV8LoVDj56sN8vjGGv4nnlZI0qTB4I9hplxMb2YGy
0ZM1VIjfaP5ZKJyNzjAq971fR4XARuWQ+lQ2anVixuM3UUG3oobbN8BGc8K3
H6kYUqHQqJVPcBUHkav1m4yNqcA8qH+yYy0HnVAL4Z1EVDj0PUmv7QIHyU5M
nRyxpQKuS+A+xWAJbUmLS+TaUUFgn4TZ0tEl5LNrbbHSXirk4CjsiNQlVFHq
O7r3IBWOt9BPjzOXkMvZEaeGo1SQbX6yNq52GUVrR4V+96VC8NUbtU0zGF8f
VLu55E8FQbv7XTcoKwhvfuT9ppNUuF1c17L10goqEO01zY+kws6GTpUD+hhe
dwmxV0VRYVH4zakGDy6Svmv00usqFY7uOGt0IoGL3rn6hjbEUOHMDrfuja+4
6JzGHV16HBVMmSqWf4a4aMNU09/LiVS4ZMyvH87PQ6Nli0UjSVT4e0xOtmw1
D6Wd1TxmnkoFvtPlxpd38JA9OGnk3qXCm6xfq9778BC/0LURfAYVAh7+mAy4
jPH1D+VZHllUcG9Zzt2bzkNBKWMub3Op4F3Vo+X7jIfUnYlK1AIq1N27NZza
yEN91O1fLz3C8k/Q8j985qHEibCU4cdUuHz8+hcexi8tnubvgVIqnHaeC6Rg
eoAV/lky+zkVUr+Xi2rO8dCTLfztvJdU2DbJYopg+O+5Sv8/tyoqpEtrGrdg
tkKrl9WbGipkiC4lui1g+HYzeZXaWyp8SzOL6JrhoagDDXUXGqkw4SNsTvuF
6RfVucihZip8SiqeOPgNm1ejNNOtbdh5TqroXWznoZzivazMj1TYXrZyN6eK
h5xCLpevdGH5pWnWHQ94SNy4LOTIFyqMPaoTVUrkobe8HxtqerH63q7beTuU
h041yfwlD1Chr9Ro5jA2D7UTthWd/469j/QtblGGPDS876TvwAgV5o//dNGQ
4yGbH50/0n9j+/kPBbq3cBHvIS5raYoKH451KZpkYXrshK6L8ywVPMt27JIP
4yLV5Rs9SkwqHCw5Wx+Mzfc5efu2e/w0EDl7NQkcVlDh4IXrbCEacM69WyxT
XkGu+SXbD4nRYGFtDTtqfBm1bJSsUyTQoO3gSZvFc8soY9eHF3fUaMDPmnNN
zF9Ce2RXTjJpNIgTuDhnELyEBPvXbTigSQPiG3Jt7ZYlFOwb/0h+PQ0C47Xk
dTG+oqHz2ueULg3M6xYPhT3ioP75SXrPJhrkZ4b+cYjA9Oxl2/upJjRQFOYL
PK/OQewdEc4LZjS4M6pKJS+zUYlUsaLjNhrUFNkdXPjCRl49/V9eWNLA5L/U
Nu0yNlLMFE2W20GD8I2x8j9uYvjtZeIQZkuD7M3U2/ohbHR5rb/EZzsaqLzx
3mmB4cPmf/daN+2lgcVP9GK1GRv9ffU+JtmRBrwe30Y2htezK1aXKw/SIFhC
8gRXDuN7Fo3nvzvT4MkVyZPPBNiI9d+20wJuNHh0/F+1Ghvjqx21J7U9aRBt
Nyy8fwbjw/Jbju/xpsHFWHa30wTGt10qfU4fo8HJC0G7dUZZSDjX0CMzgAaN
ByJdhkZYSHziuXPDCRqom5ncPIZ9l9bZ6PT7JA1smHuo7Vi8XFiJg1Q4Deyr
C2cEMHxUrNK2NThDA+e105elOSxExj3a7hxBgwYBmsQohpcUK02IukCDygix
oFPybKQen2fyMIoGH/bkbq3WYiOtborBh6s0iL/p25GH7X+d4v0NczE0GH36
aIuaIxvpuiqvJcVh95FdEq6E8Vn9/LvqKJEG1469tr0Ux0ZbdJNJcSk0OCgt
/n1dGxvBKWm5Z3do4DB1G9A0G1m+TpD8mkaDcXlUuk+Wg3btuL6KnkODP++f
WQl6cZBDogB3Rz4N7sp4bPRM4KD9ny+zTjykwQRpZdy0koNc3CP/Vj3B/EMJ
I5/lltDxMyFf91bRAHtENxy/Yv1VO9N1poYGaWhToqfIMgrjD2y/X0eD7nsF
e56YLqPzN33f/mmiwb5MDeKe7GUUX+hSfPkTDSLNfN7TvVfQzem+B4U9NJip
ndEPS1lBKfoHsj/20eD5jaKA0voVlFG3J1VpmAY3BZISditzUbZgxw34SQOq
+FSVx3Yuyt+1K9ZnnAZ2KYMRLYFc9LjX6mLZFA3SG09c4KvkolLVxrO9MzR4
Zp/Pl/INe59Ht4VxGTT4J2L1bX6JiyqKak+oL9KAr0ArQViJh17PmvrZsGkw
lXLsxgsDHqozrPQKXqaBrIX20WE7Hmo8b+h6m0cDveznT8O9eail/vnB13x0
kNV5vtv9LIZnwhv3jQjQ4bFB/dHEWB7qtCvZLSxCh4dmk6dn72J6PEV7h444
HeyOG506m4/p7f5C8/1SdLCiabeoPuGhAYqm2TkCHSS76M69ZRj++OQZZRPp
cL/nv6LscmwePKboNSnSYXiltSkMsycYmeumlOlQtlru8H7Mf2qz8mqCGh0c
k+qLtj3moYJVO4ZSaXQovTRkL5DLQ+4fw1JJmnT4Pu/1eT3G75Xu5ezKXEOH
y3JX+t9j8+KL18dV1PV02BOkypkMxPi7zlJVvi4dtqe1PS1yxPCPvTpES58O
OPdj1hQTbN407l/z2IgOXmsc6/2Veag2MWp4gykdwNq/spjNRWcOldx5vpUO
ZrX1JsJfuEhP/ZudkTkdXpHP5xU+4aKHlfo1W3fSYQt9eo3PAS7yvOoRVr+L
DmOSYrwRLS4i2ydqWznQgRwt2ujJwvpl9Ne93Qfo0PLxV//2W5i+eiq3p+sw
Hfr27LqrfGQF8Z/bJuzoSofpKb6sXs0VdFYq/ZSLNx1qGcl63FfLyNPEbl9A
KB2+0qN8B7H+JQtEiM6cosONedH65uwl1NPx8G3IOTp4GDN7kvyXkK03Xvdc
FB1uP8tJfY3H8FVX59fKVTq4F9a1p3ZwUB3n8P2o63QIzdLbhbI4SP/mC/H/
bmD1jwvFDFty0PThHw3iyXT4onRLY5syBxVqSEbcvE2HCa6To8U8G3nOmujJ
pdEhka6bL9fJRirVvr/vZNKhmJV6+nsJG/VGp2Qr59BhZ01SbyuGp7cc3h7I
yqcDh3fAgoPxqV3K05L0QjrMrW49l4DxX8FxpaaCYjpkHSW5Z9uwUV2pdeTa
p3T4xa77aGPCRuciwvRLyrD614tEZq/H8MQqZ3LjS6w+KvpRqs5GM9Ifc8sr
sf591aIcg/G7om+cQ8Y1dJiVNxxfo8pGRwtWy9TU0WHjyPGYdAobqZ7c3wKN
dPi9ZdWHPgyve02jLjY206HzU7/IkC5Wr2CJ4Y42OhxkCShlbsXq7er/2/YR
y1fICRBywOrNEHpg343dP1FGSsSbjd766Lt8+kIHz6+Wzf9FstH5jR6yB/ro
4Pp2jWbgPTYyXE5o7R+gw1ITt/BWBTYfmqqiXIfpYLCt4duXfqzepF+bR37S
4fCNdVGSOA466iI36/2LDsSVfW+ktThIbfW2h7//0GFV77TDk70clPI6jfjv
Hx1YhE/REyWYno9pbg9bwPrHYSyCNMxBwnvnr7BYdHjnU/hbRHYJ1ZOppueX
sfhfD0bOWy+h//3fI/zv/x7R/wHQ4nC/
     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], AbsoluteDashing[{6, 2}],
     CapForm["Butt"], LineBox[CompressedData["
1:eJwUV3c8Ve8fv3ZZ2XvcUQqJCg3qOajMJCUy0pTwRaIomzRIFCkrotAwM5Pz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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{
  3.6399223999802513`*^9, 3.6404147409434757`*^9, {3.640508820553977*^9, 
   3.64050887512112*^9}, 3.64050891393941*^9, {3.640511674180957*^9, 
   3.6405117214704723`*^9}, 3.642307625630348*^9, 3.643444442165204*^9}]
}, Open  ]],

Cell["Two dimensions:", "Text",
 CellChangeTimes->{{3.624796064761321*^9, 3.6247960756474667`*^9}, 
   3.639308755781438*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}]}], ")"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4887790792562*^9, 3.488779121712659*^9}, {
  3.489119333127647*^9, 3.4891193338243217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{3.4887791235402*^9, 3.4891193352353487`*^9, 
  3.489121591631081*^9, 3.495275932006014*^9, 3.495276686081791*^9, 
  3.614845046658283*^9, 3.621142108040091*^9, 3.623498782827466*^9, 
  3.624785370015759*^9, 3.624796092140812*^9, 3.624796342195303*^9, 
  3.624873653673236*^9, 3.640508875848816*^9, 3.640508918582511*^9, 
  3.642307629714383*^9, 3.643444446744959*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "*", "Pi", "*", "I"}], ")"}], "]"}], "^", 
  "2"}]], "Input",
 CellChangeTimes->{{3.488779270624515*^9, 3.488779274336478*^9}, 
   3.489119304943717*^9, {3.489119343239683*^9, 3.489119415030821*^9}, 
   3.489119446928669*^9, {3.4891194915224953`*^9, 3.489119499743412*^9}, {
   3.489119536475728*^9, 3.489119541369586*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.488779276514428*^9, 3.489119305499258*^9, {3.489119345081398*^9, 
   3.489119416276743*^9}, 3.489119447435751*^9, {3.489119494959113*^9, 
   3.489119500296997*^9}, 3.4891195420321302`*^9, 3.489121591668975*^9, 
   3.495275932146866*^9, 3.4952766862578497`*^9, 3.614845046784194*^9, 
   3.621142108175846*^9, 3.623498783060011*^9, 3.624785370336934*^9, 
   3.6247960922517233`*^9, 3.624796342303863*^9, 3.624873653956376*^9, 
   3.6405088759065647`*^9, 3.640508918812141*^9, 3.642307629949209*^9, 
   3.643444446975741*^9}]
}, Open  ]],

Cell["Three dimensions:", "Text",
 CellChangeTimes->{{3.624796064761321*^9, 3.624796067192009*^9}, 
   3.6393087661089773`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}], "+", 
       RowBox[{"z", "^", "2"}]}], ")"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4887791570733147`*^9, 3.488779169778491*^9}, 
   3.489119565703252*^9, {3.489119656809032*^9, 3.48911965712584*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"3", "/", "2"}]]}]], "Output",
 CellChangeTimes->{
  3.488779171637821*^9, {3.48911956632014*^9, 3.48911959097829*^9}, 
   3.4891196590555067`*^9, 3.489121592278211*^9, 3.4952759331910343`*^9, 
   3.495276687365992*^9, 3.614845052183292*^9, 3.621142116486857*^9, 
   3.6234987920527287`*^9, 3.624785379267061*^9, 3.624796103752923*^9, 
   3.624796352332158*^9, 3.624873662057332*^9, 3.6405088759817753`*^9, 
   3.640508926037838*^9, 3.642307637254182*^9, 3.643444454250955*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", "Pi", "*", "I"}], ")"}], "]"}], "^", "3"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.488779282328828*^9, 3.48877928528862*^9}, {
  3.488779575526485*^9, 3.4887795774927263`*^9}, {3.489119570546094*^9, 
  3.489119577601766*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"3", "/", "2"}]]}]], "Output",
 CellChangeTimes->{
  3.48877928605547*^9, 3.488779577802032*^9, {3.4891195711737213`*^9, 
   3.489119578078671*^9}, 3.4891215923810263`*^9, 3.495275933331634*^9, 
   3.495276687518948*^9, 3.6148450521971483`*^9, 3.621142116670198*^9, 
   3.623498792193194*^9, 3.624785379409493*^9, 3.6247961038908663`*^9, 
   3.624796352433363*^9, 3.6248736622234583`*^9, 3.640508876040791*^9, 
   3.640508926131344*^9, 3.642307637323389*^9, 3.643444454363842*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Harmonic photon emission", "Section",
 CellChangeTimes->{{3.560813415033283*^9, 3.56081341940168*^9}, {
   3.639922615477042*^9, 3.639922626951961*^9}, 3.639922983189674*^9}],

Cell["Overlap of sinc functions:", "Text",
 CellChangeTimes->{{3.495085691406035*^9, 3.495085692067734*^9}, {
   3.495276675598528*^9, 3.495276682205886*^9}, 3.560813426189083*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Sinc", "[", 
      RowBox[{"x", "*", "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "*", "Pi"}], ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49508569693786*^9, 3.4950858092683277`*^9}, 
   3.495276672324355*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c8198Xtvf2wcdIpVLfUEoa1k0qZTakQhRCdjZlz8yPvfdWZMvIuRpS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{{3.495085734297708*^9, 3.495085809839368*^9}, 
   3.495275943782819*^9, {3.495276673412211*^9, 3.495276690435932*^9}, 
   3.6148454258908854`*^9, 3.6211425042874527`*^9, 3.623499175989627*^9, 
   3.624785650532157*^9, 3.624796378822472*^9, 3.624873683510449*^9, 
   3.640508876106175*^9, 3.640508926214303*^9, 3.642307637383938*^9, 
   3.6434444544224243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"t", "*", 
      RowBox[{
       RowBox[{"Sinc", "[", 
        RowBox[{"x", "*", "t"}], "]"}], "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "Pi"}], "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49508569693786*^9, 3.495085784481319*^9}, {
   3.495085815228804*^9, 3.495085834421009*^9}, 3.4952766664685907`*^9, {
   3.641974886892282*^9, 3.641974923824965*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c81t8Xp1SSkKxKZkMZ0fqWdR4jIasSQpKVGUpCkhAqyQohyV5lUyrH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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{{3.4950858199074583`*^9, 3.495085835263837*^9}, 
   3.495275943939973*^9, {3.495276666892127*^9, 3.495276690533277*^9}, 
   3.61484542620854*^9, 3.621142504336123*^9, 3.623499176058947*^9, 
   3.624785650872829*^9, 3.624796378877842*^9, 3.624873683557597*^9, 
   3.640508876149951*^9, 3.6405089262618427`*^9, {3.641974894081505*^9, 
   3.641974924406114*^9}, 3.642307637465464*^9, 3.643444454489479*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"t", "*", 
      RowBox[{"Sinc", "[", 
       RowBox[{"x", "*", "t"}], "]"}], "*", 
      RowBox[{"Sinc", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "2"}], ")"}], "*", "t"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49508569693786*^9, 3.495085784481319*^9}, {
  3.495085815228804*^9, 3.495085905629958*^9}, {3.495085943895351*^9, 
  3.495085951765688*^9}, {3.495276641564494*^9, 3.495276661378272*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c4l+8X/thESJKkMiLfzJKS9SSRyCqppBRCGamEKNlUKHvvvTdFOY8t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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{{3.495085866534445*^9, 3.495085906137203*^9}, {
   3.495085944495139*^9, 3.495085954598091*^9}, 3.495275943984564*^9, {
   3.49527666258746*^9, 3.495276690682151*^9}, 3.614845426246727*^9, 
   3.62114250437713*^9, 3.6234991762793093`*^9, 3.6247856509382553`*^9, 
   3.6247963789282007`*^9, 3.6248736837586603`*^9, 3.6405088763490467`*^9, 
   3.640508926304051*^9, 3.642307637538508*^9, 3.643444454562727*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "=", "100000"}], "}"}], ",", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{"x", "*", "t"}], "]"}], "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "0.01"}], ")"}], "*", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", "0.1"}], "*", "Pi"}], ",", 
         RowBox[{"0.1", "*", "Pi"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/", 
  "Pi"}]], "Input",
 CellChangeTimes->{{3.495086001025783*^9, 3.4950860977673197`*^9}, {
  3.495086165262691*^9, 3.495086169406261*^9}, {3.4950862002995577`*^9, 
  3.495086299651745*^9}, {3.495086332063628*^9, 3.495086386055852*^9}, {
  3.495086571978299*^9, 3.495086576297073*^9}}],

Cell[BoxData["0.0008194977446552022`"], "Output",
 CellChangeTimes->{{3.495086038215979*^9, 3.495086102210693*^9}, 
   3.4950861749920197`*^9, {3.495086206610992*^9, 3.495086387170898*^9}, 
   3.495086577096423*^9, 3.495275944491414*^9, 3.495276691217499*^9, 
   3.614845427266735*^9, 3.621142505459148*^9, 3.623499177322435*^9, 
   3.624785652019144*^9, 3.624796379903521*^9, 3.6248736847204733`*^9, 
   3.640508876462935*^9, 3.640508930865221*^9, 3.6423076421517467`*^9, 
   3.6434444605722437`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "=", "100000"}], "}"}], ",", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{"x", "*", "t"}], "]"}], "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "0.01"}], ")"}], "*", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", "100"}], "*", "Pi"}], ",", 
         RowBox[{"100", "*", "Pi"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/", 
  "Pi"}]], "Input",
 CellChangeTimes->{{3.495086001025783*^9, 3.4950860977673197`*^9}, {
  3.495086165262691*^9, 3.495086169406261*^9}, {3.4950862002995577`*^9, 
  3.495086299651745*^9}, {3.495086332063628*^9, 3.495086386055852*^9}, {
  3.495086571978299*^9, 3.495086576297073*^9}, {3.495276624113873*^9, 
  3.495276628728163*^9}}],

Cell[BoxData["0.00001775370860178856`"], "Output",
 CellChangeTimes->{3.4952766297072372`*^9, 3.495276691590869*^9, 
  3.614845427870953*^9, 3.621142506093383*^9, 3.623499177951777*^9, 
  3.6247856526612062`*^9, 3.6247963804059057`*^9, 3.6248736853005047`*^9, 
  3.640508876577134*^9, 3.640508934107506*^9, 3.64230764530014*^9, 
  3.643444463719613*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"offdelta", "[", 
   RowBox[{"t_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"t", "*", 
     RowBox[{"Sinc", "[", 
      RowBox[{"x", "*", "t"}], "]"}], "*", 
     RowBox[{"Sinc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], "*", "t"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"y", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.560813478410759*^9, 3.560813497479841*^9}, {
   3.560813705021456*^9, 3.560813729420516*^9}, {3.560813770949568*^9, 
   3.5608138029211493`*^9}, {3.560813934025495*^9, 3.5608139361668787`*^9}, {
   3.5608139988388433`*^9, 3.56081400183733*^9}, 3.560814049811339*^9, {
   3.5608140824512787`*^9, 3.560814095707748*^9}, {3.560814347385426*^9, 
   3.560814393379476*^9}, {3.560814454917798*^9, 3.560814542045651*^9}, {
   3.6393084607428427`*^9, 3.639308462369948*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"offdelta", "[", 
   RowBox[{"t", ",", "y"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5608137778368273`*^9, 3.560813806782592*^9}, 
   3.560813998905998*^9}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"Sinc", "[", 
   RowBox[{"t", " ", "y"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.560813781078165*^9, 3.560813807053685*^9}, 
   3.5608139385018177`*^9, {3.560814003251354*^9, 3.560814028230236*^9}, 
   3.5608141350363626`*^9, {3.560814401879345*^9, 3.560814417252253*^9}, {
   3.5608144607567587`*^9, 3.5608144988762712`*^9}, {3.5608145314111443`*^9, 
   3.5608145573234367`*^9}, 3.614845561085382*^9, 3.6211426448378487`*^9, 
   3.623499316868054*^9, 3.624785785807187*^9, 3.62479648129041*^9, 
   3.6248738073425083`*^9, 3.639308415243537*^9, 3.639308498943467*^9, 
   3.640508876734852*^9, 3.640508967185498*^9, 3.64230767781378*^9, 
   3.643444496403894*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"offdelta", "[", 
    RowBox[{"t", ",", "y"}], "]"}], ",", 
   RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", ">", "0"}], "||", 
      RowBox[{"y", "<", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.63930827688035*^9, 3.639308313767261*^9}, {
  3.6393083480931053`*^9, 3.63930836063835*^9}, {3.639308558139827*^9, 
  3.639308598900128*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.639308341841761*^9, 3.6393084224922447`*^9, 
  3.639308505864504*^9, 3.6393085737029667`*^9, 3.639308606124802*^9, 
  3.640508876940724*^9, 3.6405089742261868`*^9, 3.642307684843299*^9, 
  3.643444503372905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"offdelta", "[", 
   RowBox[{"10", ",", "0.1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.560813984109909*^9, 3.5608140117316217`*^9}, {
  3.560814184677775*^9, 3.560814186300396*^9}}],

Cell[BoxData["2.6435590640814564`"], "Output",
 CellChangeTimes->{{3.5608139871337442`*^9, 3.560814012509942*^9}, 
   3.560814043703829*^9, 3.5608141484035254`*^9, 3.560814232481386*^9, 
   3.5608146437443533`*^9, 3.6148455866366*^9, 3.621142670942889*^9, 
   3.6234993429581213`*^9, 3.624785811551021*^9, 3.624796501347598*^9, 
   3.624873830724291*^9, 3.6405088771206837`*^9, 3.640508977710153*^9, 
   3.642307688337611*^9, 3.6434445070289803`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"offdelta", "[", 
   RowBox[{
    RowBox[{"10", "^", "3"}], ",", "0.1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.560814246387766*^9, 3.560814246859128*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.01590794578140704`"}]], "Output",
 CellChangeTimes->{3.560814265893499*^9, 3.5608146627815857`*^9, 
  3.6148455900820713`*^9, 3.621142674645603*^9, 3.623499346497098*^9, 
  3.624785815072757*^9, 3.624796504815544*^9, 3.624873834039279*^9, 
  3.640508877284006*^9, 3.640508981096469*^9, 3.642307691643718*^9, 
  3.643444511469441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"offdelta", "[", 
   RowBox[{
    RowBox[{"10", "^", "6"}], ",", "0.1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.560814275357358*^9, 3.560814275539393*^9}}],

Cell[BoxData["1.1230816108355305`*^-6"], "Output",
 CellChangeTimes->{3.5608142937589903`*^9, 3.560814680567083*^9, 
  3.614845593770115*^9, 3.621142678848235*^9, 3.623499350533584*^9, 
  3.624785818973048*^9, 3.624796508823474*^9, 3.6248738375464563`*^9, 
  3.6405088779962597`*^9, 3.640508984571931*^9, 3.642307695157529*^9, 
  3.643444515134609*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "ReferenceSection",
 CellChangeTimes->{{3.624692035729459*^9, 3.624692037104096*^9}}],

Cell[TextData[StyleBox["1",
 FontVariations->{"CompatibilityType"->"Superscript"}]], "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "\t",
 StyleBox["1",
  FontVariations->{"CompatibilityType"->"Superscript"}],
 "\t",
 "World",
 " ",
 "Wide",
 " ",
 "Web",
 ":",
 " ",
 ButtonBox["www",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox["christianbuth",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox["name",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ",",
 " ",
 "electronic",
 " ",
 "mail",
 ":",
 " ",
 ButtonBox["christian",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["buth",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["@",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["web",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["de",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 "."
}], "Reference",
 Editable->False,
 TaggingRules->{ReferenceNoteData -> ""},
 CellTags->"0000B442"],

Cell[TextData[{
 "\t",
 StyleBox["2",
  FontVariations->{"CompatibilityType"->"Superscript"}],
 "\t",
 "Christian",
 " ",
 "Buth",
 ",",
 " ",
 "Markus",
 " ",
 "C",
 ".",
 " ",
 "Kohler",
 ",",
 " ",
 "Joachim",
 " ",
 "Ullrich",
 ",",
 " ",
 "Christoph",
 " ",
 "H",
 ".",
 " ",
 "Keitel",
 ",",
 " ",
 "Opt",
 ".",
 " ",
 "Lett",
 ".",
 " ",
 StyleBox["36",
  FontWeight->"Bold"],
 ",",
 " ",
 "3530",
 "\[Dash]",
 "3532",
 " ",
 "(",
 "2011",
 ")",
 ",",
 " ",
 StyleBox["High",
  FontSlant->"Italic"],
 StyleBox["-",
  FontSlant->"Italic"],
 StyleBox["order",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["harmonic",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["generation",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["enhanced",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["by",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["XUV",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["light",
  FontSlant->"Italic"],
 ",",
 ButtonBox[" ",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["http",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[":",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["//",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["dx",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["doi",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["org",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["10.1364",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["OL",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".36",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".003530",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"]
}], "Reference",
 Editable->False,
 TaggingRules->{ReferenceNoteData -> ""},
 CellTags->"00010273"],

Cell[TextData[{
 "\t",
 StyleBox["3",
  FontVariations->{"CompatibilityType"->"Superscript"}],
 "\t",
 "Christian",
 " ",
 "Buth",
 ",",
 " ",
 "Kenneth",
 " ",
 "J",
 ".",
 " ",
 "Schafer",
 ",",
 " ",
 "Phys",
 ".",
 " ",
 "Rev",
 ".",
 " ",
 "A",
 " ",
 StyleBox["80",
  FontWeight->"Bold"],
 ",",
 " ",
 "033410",
 " ",
 "(",
 "2009",
 ")",
 " ",
 "[",
 "17",
 "\[NonBreakingSpace]",
 "pages",
 "]",
 ",",
 " ",
 StyleBox["Theory",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["of",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["Auger",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["decay",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["by",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["laser",
  FontSlant->"Italic"],
 StyleBox["-",
  FontSlant->"Italic"],
 StyleBox["dressed",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["atoms",
  FontSlant->"Italic"],
 ",",
 " ",
 ButtonBox["http",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[":",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["//",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["dx",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["doi",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["org",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["10.1103",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["PhysRevA",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".80",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".033410",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 "."
}], "Reference",
 Editable->False,
 TaggingRules->{ReferenceNoteData -> ""},
 CellTags->"0000FE82"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 785},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "JournalArticle.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "0000B442"->{
  Cell[325611, 6348, 2188, 83, 37, "Reference",
   CellTags->"0000B442"]},
 "00010273"->{
  Cell[327802, 6433, 3983, 164, 59, "Reference",
   CellTags->"00010273"]},
 "0000FE82"->{
  Cell[331788, 6599, 3766, 149, 37, "Reference",
   CellTags->"0000FE82"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"0000B442", 336102, 6768},
 {"00010273", 336192, 6771},
 {"0000FE82", 336283, 6774}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 653, 11, 159, "Title"],
Cell[CellGroupData[{
Cell[2164, 50, 3199, 54, 75, "Author"],
Cell[5366, 106, 187, 4, 19, "Institution"],
Cell[5556, 112, 527, 9, 19, "Institution"],
Cell[6086, 123, 385, 5, 38, "Date"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6508, 133, 289, 6, 71, "Section"],
Cell[6800, 141, 523, 15, 40, "Input"],
Cell[CellGroupData[{
Cell[7348, 160, 128, 2, 40, "Input"],
Cell[7479, 164, 1404, 32, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8920, 201, 344, 7, 40, "Input"],
Cell[9267, 210, 1811, 47, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11115, 262, 637, 17, 40, "Input"],
Cell[11755, 281, 826, 18, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12618, 304, 369, 8, 40, "Input"],
Cell[12990, 314, 2342, 61, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15369, 380, 619, 18, 40, "Input"],
Cell[15991, 400, 933, 22, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16961, 427, 232, 5, 40, "Input"],
Cell[17196, 434, 1370, 31, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18603, 470, 645, 15, 64, "Input"],
Cell[19251, 487, 1731, 41, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21019, 533, 128, 2, 40, "Input"],
Cell[21150, 537, 2196, 62, 162, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23383, 604, 820, 22, 64, "Input"],
Cell[24206, 628, 578, 13, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24821, 646, 871, 23, 64, "Input"],
Cell[25695, 671, 571, 13, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26303, 689, 111, 3, 40, "Input"],
Cell[26417, 694, 1025, 28, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27479, 727, 1043, 27, 64, "Input"],
Cell[28525, 756, 1106, 26, 49, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29680, 788, 254, 3, 71, "Section"],
Cell[CellGroupData[{
Cell[29959, 795, 386, 9, 40, "Input"],
Cell[30348, 806, 657, 14, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31042, 825, 351, 10, 40, "Input"],
Cell[31396, 837, 805, 20, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32238, 862, 952, 25, 40, "Input"],
Cell[33193, 889, 640, 14, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33882, 909, 230, 5, 71, "Section"],
Cell[34115, 916, 2125, 55, 44, "Text"],
Cell[CellGroupData[{
Cell[36265, 975, 834, 24, 40, "Input"],
Cell[37102, 1001, 985, 26, 83, "Output"]
}, Open  ]],
Cell[38102, 1030, 209, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[38336, 1036, 1082, 28, 40, "Input"],
Cell[39421, 1066, 1412, 37, 83, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40882, 1109, 419, 7, 71, "Section"],
Cell[41304, 1118, 329, 9, 33, "Text"],
Cell[CellGroupData[{
Cell[41658, 1131, 366, 10, 64, "Input"],
Cell[42027, 1143, 1082, 25, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43146, 1173, 658, 12, 64, "Input"],
Cell[43807, 1187, 1074, 29, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44918, 1221, 799, 21, 110, "Input"],
Cell[45720, 1244, 1157, 30, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46914, 1279, 185, 3, 40, "Input"],
Cell[47102, 1284, 724, 17, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47863, 1306, 400, 15, 82, "Input"],
Cell[48266, 1323, 669, 14, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48972, 1342, 349, 13, 82, "Input"],
Cell[49324, 1357, 623, 12, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49984, 1374, 136, 3, 40, "Input"],
Cell[50123, 1379, 1012, 28, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51172, 1412, 353, 7, 64, "Input"],
Cell[51528, 1421, 1427, 37, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52992, 1463, 208, 4, 40, "Input"],
Cell[53203, 1469, 1080, 24, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54320, 1498, 160, 3, 40, "Input"],
Cell[54483, 1503, 1018, 24, 81, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55550, 1533, 184, 2, 71, "Section"],
Cell[55737, 1537, 122, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[55884, 1543, 756, 18, 40, "Input"],
Cell[56643, 1563, 789, 16, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57469, 1584, 284, 7, 40, "Input"],
Cell[57756, 1593, 596, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58389, 1610, 732, 17, 40, "Input"],
Cell[59124, 1629, 328, 10, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59489, 1644, 264, 6, 40, "Input"],
Cell[59756, 1652, 385, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60178, 1666, 462, 14, 40, "Input",
 InitializationCell->True],
Cell[60643, 1682, 648, 16, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61328, 1703, 305, 7, 40, "Input"],
Cell[61636, 1712, 411, 8, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62084, 1725, 626, 17, 40, "Input"],
Cell[62713, 1744, 38593, 649, 355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101343, 2398, 928, 24, 40, "Input"],
Cell[102274, 2424, 79553, 1321, 355, "Output"]
}, Open  ]],
Cell[181842, 3748, 125, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[181992, 3754, 621, 18, 40, "Input"],
Cell[182616, 3774, 481, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183134, 3787, 426, 10, 40, "Input"],
Cell[183563, 3799, 641, 11, 40, "Output"]
}, Open  ]],
Cell[184219, 3813, 127, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[184371, 3819, 787, 22, 64, "Input"],
Cell[185161, 3843, 653, 14, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185851, 3862, 364, 10, 40, "Input"],
Cell[186218, 3874, 656, 14, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186923, 3894, 180, 2, 71, "Section"],
Cell[187106, 3898, 180, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[187311, 3904, 644, 19, 40, "Input"],
Cell[187958, 3925, 46966, 785, 357, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234961, 4715, 797, 22, 40, "Input"],
Cell[235761, 4739, 35017, 589, 370, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270815, 5333, 863, 23, 40, "Input"],
Cell[271681, 5358, 45969, 768, 362, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317687, 6131, 922, 25, 40, "Input"],
Cell[318612, 6158, 501, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319150, 6170, 971, 26, 40, "Input"],
Cell[320124, 6198, 353, 5, 40, "Output"]
}, Open  ]],
Cell[320492, 6206, 1158, 28, 40, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[321675, 6238, 214, 5, 40, "Input"],
Cell[321892, 6245, 713, 12, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322642, 6262, 499, 13, 40, "Input"],
Cell[323144, 6277, 261, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323442, 6286, 233, 5, 40, "Input"],
Cell[323678, 6293, 450, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324165, 6304, 207, 5, 40, "Input"],
Cell[324375, 6311, 364, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324776, 6322, 207, 5, 40, "Input"],
Cell[324986, 6329, 352, 5, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[325387, 6340, 104, 1, 71, "ReferenceSection"],
Cell[325494, 6343, 92, 1, 43, "Text"],
Cell[CellGroupData[{
Cell[325611, 6348, 2188, 83, 37, "Reference",
 CellTags->"0000B442"],
Cell[327802, 6433, 3983, 164, 59, "Reference",
 CellTags->"00010273"],
Cell[331788, 6599, 3766, 149, 37, "Reference",
 CellTags->"0000FE82"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature sv0K8ExTBto@4Dwtpy6yC9I5 *)


==> anc/xrabi_ma.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    342381,       7007]
NotebookOptionsPosition[    334411,       6730]
NotebookOutlinePosition[    335330,       6764]
CellTagsIndexPosition[    335199,       6757]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculations for \[OpenCurlyDoubleQuote]High-order harmonic generation with \
resonant core excitation by ultraintense x\[NonBreakingSpace]rays\
\[CloseCurlyDoubleQuote]\
\>", "Title",
 CellChangeTimes->{{3.4354183749825687`*^9, 3.4354184034368277`*^9}, 
   3.436545317722434*^9, {3.462732254806983*^9, 3.46273225844971*^9}, {
   3.488787592252349*^9, 3.48878760788699*^9}, {3.48912143356493*^9, 
   3.4891214470808697`*^9}, {3.495168199282341*^9, 3.495168200536684*^9}, {
   3.500122362352707*^9, 3.500122363790875*^9}, {3.560813251754175*^9, 
   3.560813253694293*^9}, {3.624859188061406*^9, 3.624859199968357*^9}, 
   3.641820806353199*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Christian Buth",
 ButtonBox[Cell[TextData[StyleBox[ButtonBox["1"],
  FontVariations->{"CompatibilityType"->"Superscript"}]], "Citation",
  Editable->False,
  TaggingRules->{NoteData -> RowBox[{
       RowBox[{"World", " ", "Wide", " ", 
         RowBox[{"Web", ":", " ", 
           ButtonBox[
            RowBox[{"www", ".", "christianbuth", ".", "name"}], BaseStyle -> 
            "Hyperlink", ButtonData -> {
              URL["http://www.christianbuth.name"], None}, ButtonNote -> 
            "http://www.christianbuth.name"]}]}], ",", " ", 
       RowBox[{"electronic", " ", 
         RowBox[{"mail", ":", " ", 
           RowBox[{
             ButtonBox[
              RowBox[{"christian", ".", 
                RowBox[{"buth", "@", "web"}], ".", "de"}], BaseStyle -> 
              "Hyperlink", ButtonData -> {
                URL["mailto:christian.buth@web.de"], None}, ButtonNote -> 
              "mailto:christian.buth@web.de"], "."}]}]}]}]}],
  BaseStyle->"Hyperlink",
  ButtonData->"0000B442"]
}], "Author",
 CellChangeTimes->{{3.44328231581777*^9, 3.443282330615707*^9}, {
   3.443283315026018*^9, 3.443283315787195*^9}, {3.44329601035354*^9, 
   3.443296023474682*^9}, 3.443310462971065*^9, {3.45244257761294*^9, 
   3.4524425810464563`*^9}, {3.4525092377250357`*^9, 3.452509237974275*^9}, 
   3.452601844305966*^9, {3.463835265236175*^9, 3.463835283074892*^9}, {
   3.463835845042631*^9, 3.463835845139642*^9}, {3.4640116331703377`*^9, 
   3.464011635679717*^9}, {3.466534475229085*^9, 3.466534483225091*^9}, {
   3.467298618392117*^9, 3.4672986187618732`*^9}, {3.467472279976829*^9, 
   3.467472280590845*^9}, {3.468935119047344*^9, 3.4689351241078577`*^9}, {
   3.469148231563246*^9, 3.469148232002969*^9}, {3.469639213714448*^9, 
   3.4696392137856693`*^9}, {3.4697238115680017`*^9, 
   3.4697238117580147`*^9}, {3.471208581416031*^9, 3.4712085815404587`*^9}, {
   3.471881798087801*^9, 3.471881804820734*^9}, {3.4855848330558243`*^9, 
   3.485584836605809*^9}, 3.485679979453176*^9, {3.485859305882781*^9, 
   3.48585930596943*^9}, {3.485950434846589*^9, 3.485950435389482*^9}, {
   3.486033529286688*^9, 3.486033529466443*^9}, 3.486133552268414*^9, {
   3.486181208298563*^9, 3.486181208479074*^9}, {3.488787933710165*^9, 
   3.488787934027625*^9}, 3.488884572096484*^9, 3.488968582732244*^9, {
   3.489121396954858*^9, 3.489121397064727*^9}, {3.4918001115435667`*^9, 
   3.491800112459779*^9}, {3.493634409720759*^9, 3.493634413492866*^9}, {
   3.4951681876278563`*^9, 3.495168192880303*^9}, {3.495275816082678*^9, 
   3.4952758161170473`*^9}, {3.4997757435319757`*^9, 3.499775750236269*^9}, {
   3.500094742874177*^9, 3.50009474308561*^9}, {3.560813256753744*^9, 
   3.560813258957654*^9}, {3.614845188913844*^9, 3.6148451939680147`*^9}, {
   3.6218495868128347`*^9, 3.621849591498928*^9}, {3.623561333189971*^9, 
   3.623561333222075*^9}, {3.624779116570004*^9, 3.62477911932012*^9}, {
   3.624860242777335*^9, 3.6248602429345818`*^9}, 3.638150259260366*^9, {
   3.638150421095387*^9, 3.6381504241203413`*^9}, {3.638150574373686*^9, 
   3.638150574390346*^9}, {3.638150630325169*^9, 3.63815063033948*^9}, {
   3.641816051135812*^9, 3.641816051154416*^9}}],

Cell["\<\
Max-Planck-Institut f\[UDoubleDot]r Kernphysik, Saupfercheckweg 1, 69117\
\[NonBreakingSpace]Heidelberg, Germany\
\>", "Institution",
 CellChangeTimes->{3.6148452162263393`*^9}],

Cell["\<\
Theoretische Chemie, Physikalisch-Chemisches Institut, \
Ruprecht-Karls-Universit\[ADoubleDot]t Heidelberg, Im Neuenheimer Feld 229, \
69120\[NonBreakingSpace]Heidelberg, Germany\
\>", "Institution",
 CellChangeTimes->{{3.4432822214171333`*^9, 3.443282252291909*^9}, 
   3.443282310232193*^9, {3.4638354277799664`*^9, 3.4638354845243807`*^9}, 
   3.4640133408158293`*^9, {3.485077747675227*^9, 3.485077776291603*^9}, {
   3.614505223346964*^9, 3.614505250041072*^9}, {3.614845202858053*^9, 
   3.614845209152856*^9}}],

Cell["18 June 2015", "Date",
 CellChangeTimes->{{3.6381502697126417`*^9, 3.638150273085273*^9}, {
  3.6399212606527967`*^9, 3.63992126769308*^9}, {3.640414700445559*^9, 
  3.640414700509644*^9}, {3.6418155959901047`*^9, 3.6418155960738*^9}, {
  3.641973790498032*^9, 3.6419737911748962`*^9}, {3.642307608140005*^9, 
  3.64230761124932*^9}, {3.643444419925948*^9, 3.64344441999268*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues and eigenvectors of the Rabi matrix for continuous-wave x\
\[NonBreakingSpace]rays\
\>", "Section",
 CellChangeTimes->{{3.489121413729783*^9, 3.489121425768403*^9}, {
  3.639923120187516*^9, 3.6399231212982473`*^9}, {3.6399231891231203`*^9, 
  3.639923201216139*^9}}],

Cell[BoxData[
 RowBox[{"matR", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "delta"}], "-", 
       RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ",", "R0x"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R0x", ",", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", "*", "GammaA"}]}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.487911565365983*^9, 3.487911661402297*^9}, 
   3.487912790751552*^9, 3.4879150987609863`*^9, 3.487915931062682*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"matR", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.487912793940241*^9, 3.487912795521646*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "delta"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], "R0x"},
     {"R0x", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "GammaA"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.487912796788097*^9, 3.487915102000692*^9, {3.487917005587338*^9, 
   3.487917013693431*^9}, 3.4879376177775*^9, 3.487937930707116*^9, 
   3.487937986382922*^9, 3.487938022719408*^9, 3.487938484489283*^9, 
   3.487938743831718*^9, 3.4879389590539618`*^9, 3.488102538073049*^9, 
   3.4891215891892223`*^9, 3.495275928455394*^9, 3.495276683534298*^9, 
   3.6148450411747913`*^9, 3.6211420994752283`*^9, 3.623498774291462*^9, 
   3.624785361357235*^9, 3.624796332119787*^9, 3.6248736433057737`*^9, {
   3.640508866858096*^9, 3.640508904853425*^9}, 3.64230523991415*^9, 
   3.642307618288168*^9, 3.6434444320163097`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Eigenvalues", "[", "matR", "]"}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.487911691539123*^9, 3.487911697024807*^9}, {
   3.4879150446560183`*^9, 3.487915052875923*^9}, {3.4879372053625507`*^9, 
   3.487937211415257*^9}, 3.487937461938278*^9, 3.487937630194069*^9, 
   3.487937833973627*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "GammaA"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "GammaC"}], "-", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "delta"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], ")"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["R0x", "2"]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "GammaA"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "GammaC"}], "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "delta"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], ")"}], "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["R0x", "2"]}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.4879379308008223`*^9, 3.487937986443241*^9, 3.487938022763912*^9, 
   3.487938484530147*^9, 3.487938743872538*^9, 3.487938959092449*^9, 
   3.488102538355575*^9, 3.489121589474489*^9, 3.4952759290542593`*^9, 
   3.495276683611106*^9, 3.614845041569119*^9, 3.621142100085814*^9, 
   3.6234987747536592`*^9, 3.624785361819909*^9, 3.624796332630694*^9, 
   3.624873643907683*^9, {3.640508867302237*^9, 3.640508905256071*^9}, 
   3.642305240405074*^9, 3.642307618699503*^9, 3.643444432461656*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eival", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], "*", "gammaAC"}], "-", "mu"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], "*", "gammaAC"}], "+", "mu"}]}],
    "}"}]}]], "Input",
 CellChangeTimes->{{3.487937220736421*^9, 3.487937250039884*^9}, {
   3.487937409201213*^9, 3.487937628476227*^9}, 3.487937668655387*^9, {
   3.487937735008006*^9, 3.487937757137713*^9}, {3.487937804224568*^9, 
   3.4879378888530283`*^9}, {3.4879379752143307`*^9, 3.487937977780335*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "gammaAC"}], "-", "mu"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "gammaAC"}], "+", "mu"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.487937830502893*^9, 3.487937889569727*^9, 3.4879379309322567`*^9, 
   3.4879379865106783`*^9, 3.487938022863229*^9, 3.4879384845657473`*^9, 
   3.487938743920006*^9, 3.487938959187619*^9, 3.4881025384033213`*^9, 
   3.489121589518572*^9, 3.495275929101185*^9, 3.495276683678083*^9, 
   3.6148450415743647`*^9, 3.621142100220549*^9, 3.623498774780102*^9, 
   3.624785362007739*^9, 3.624796332735427*^9, 3.6248736439384537`*^9, {
   3.640508867373271*^9, 3.640508905326002*^9}, 3.64230524043557*^9, 
   3.642307618758451*^9, 3.6434444325194187`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{"Eigenvectors", "[", "matR", "]"}], "]"}], "//", "FullSimplify"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.487916838873654*^9, 3.487916839775104*^9}, {
   3.487917050411306*^9, 3.4879170534191923`*^9}, 3.487938282622547*^9, {
   3.49527620328437*^9, 3.4952762137126093`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", "delta"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "GammaC"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "delta"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "GammaA"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "GammaC"}]}], ")"}], "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["R0x", "2"]}]}]]}], 
        RowBox[{"2", " ", "R0x"}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"GammaA", "-", "GammaC"}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "delta"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"GammaA", "-", "GammaC"}], ")"}]}]}], ")"}], "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["R0x", "2"]}]}]]}], 
       RowBox[{"2", " ", "R0x"}]]},
     {"1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.487938302536289*^9, 3.487938484667686*^9, 3.487938744004532*^9, 
   3.48793895927697*^9, 3.488102538689533*^9, 3.489121589806306*^9, 
   3.495275929394896*^9, 3.495276214354003*^9, 3.495276683779457*^9, 
   3.614845041936849*^9, 3.621142100718583*^9, 3.62349877522057*^9, 
   3.624785362445673*^9, 3.624796333299542*^9, 3.6248736443857183`*^9, {
   3.640508867761716*^9, 3.640508905704447*^9}, 3.642305240861044*^9, 
   3.642307619145352*^9, 3.6434444329355803`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eivecR", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "delta"}], " ", "+", " ", 
       RowBox[{"I", "*", "gammaAC"}], "-", "lambdaM"}], ",", "1"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "delta"}], " ", "+", " ", 
       RowBox[{"I", "*", "gammaAC"}], "-", "lambdaP"}], ",", " ", "1"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4879383094718037`*^9, 3.487938441080823*^9}, {
  3.4879384730915337`*^9, 3.4879384753095407`*^9}, {3.4879387238043327`*^9, 
  3.487938729179831*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "delta"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "delta"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], ",", "1"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.487938402441886*^9, 3.4879384414291077`*^9}, {
   3.487938480442066*^9, 3.487938484729587*^9}, 3.487938744055266*^9, 
   3.487938959326674*^9, 3.488102538736795*^9, 3.48912158985187*^9, 
   3.4952759295107937`*^9, 3.495276683860313*^9, 3.614845041985626*^9, 
   3.621142100818842*^9, 3.623498775434218*^9, 3.624785362479187*^9, 
   3.6247963333674192`*^9, 3.62487364456087*^9, {3.640508867991891*^9, 
   3.6405089057765207`*^9}, 3.642305240958736*^9, 3.6423076191749697`*^9, 
   3.6434444329695997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eivecR", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.4879169620364733`*^9, 3.487917012660612*^9}, {
  3.48791706118147*^9, 3.487917065131022*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}]},
      {"1"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4879169745316277`*^9, 3.487917013967897*^9}, 
   3.487917065642535*^9, 3.48793761816868*^9, 3.487937931218012*^9, 
   3.487937986776807*^9, 3.487938023163467*^9, 3.487938484815135*^9, 
   3.487938744104474*^9, 3.487938959375967*^9, 3.4881025387749968`*^9, 
   3.489121589902351*^9, 3.49527592957057*^9, 3.4952766839434958`*^9, 
   3.6148450419891157`*^9, 3.621142100968584*^9, 3.6234987754888573`*^9, 
   3.6247853625353737`*^9, 3.6247963334340763`*^9, 3.6248736446186857`*^9, {
   3.6405088680725946`*^9, 3.640508905864971*^9}, 3.642305241019889*^9, 
   3.642307619223177*^9, 3.6434444330647078`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invEiVecR", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", "eivecR", "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
        RowBox[{"2", "*", "mu"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"invEiVecR", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.487936584175003*^9, 3.487936622529358*^9}, {
  3.4879385552358932`*^9, 3.48793859089037*^9}, {3.487938669548566*^9, 
  3.487938676537314*^9}, {3.4952763067093554`*^9, 3.4952763241713533`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{"2", " ", "mu"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "mu"}]]}]},
     {
      FractionBox[
       RowBox[{"delta", "-", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
       RowBox[{"2", " ", "mu"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"delta", "-", 
         RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], 
        RowBox[{"2", " ", "mu"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4879366050636053`*^9, 3.4879366242413816`*^9}, 
   3.4879376184512672`*^9, 3.487937931515696*^9, 3.487937987073986*^9, 
   3.487938023463462*^9, 3.487938485047879*^9, 3.487938591740614*^9, 
   3.487938677186864*^9, 3.487938744254403*^9, 3.4879389595105457`*^9, 
   3.488102539153967*^9, 3.489121590269516*^9, 3.495275929689624*^9, {
   3.495276310234941*^9, 3.495276324565197*^9}, 3.4952766840276527`*^9, 
   3.614845042062872*^9, 3.621142101185225*^9, 3.623498775589457*^9, 
   3.624785362630855*^9, 3.624796334685947*^9, 3.624873644715755*^9, {
   3.640508868160203*^9, 3.640508905944954*^9}, 3.642305241109041*^9, 
   3.642307619384253*^9, 3.6434444331526623`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invEiVecR", ".", "eivecR"}]], "Input",
 CellChangeTimes->{{3.487939369432953*^9, 3.487939372617722*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], 
       RowBox[{"2", " ", "mu"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "delta"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], 
       RowBox[{"2", " ", "mu"}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"delta", "-", 
           RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], ")"}],
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "delta"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], 
          ")"}]}], 
        RowBox[{"2", " ", "mu"}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "delta"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"delta", "-", 
          RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
         ")"}]}], 
       RowBox[{"2", " ", "mu"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"delta", "-", 
         RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], 
        RowBox[{"2", " ", "mu"}]]}], "+", 
      FractionBox[
       RowBox[{"delta", "-", 
        RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
       RowBox[{"2", " ", "mu"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.487939373102545*^9, 3.488102539204537*^9, 3.489121590321694*^9, 
   3.495275929735427*^9, 3.495276326164029*^9, 3.4952766841127357`*^9, 
   3.6148450420685453`*^9, 3.621142101425396*^9, 3.623498775656035*^9, 
   3.6247853626624193`*^9, 3.6247963347868357`*^9, 3.624873644746337*^9, {
   3.640508868205473*^9, 3.6405089059797983`*^9}, 3.64230524114139*^9, 
   3.642307619414728*^9, 3.643444433187166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"invEiVecR", ".", "eivecR"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
       RowBox[{"2", "*", "mu"}]}], ",", 
      RowBox[{"gammaAC", "==", 
       RowBox[{"GammaA", "+", "GammaC"}]}], ",", 
      RowBox[{"mu", "\[Equal]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"delta", "-", 
            RowBox[{"\[ImaginaryI]", "*", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ")"}], "^", "2"}], 
         "+", 
         RowBox[{"R0x", "^", "2"}]}], "]"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4879393988719473`*^9, 3.4879394089685373`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.487939409873673*^9, 3.488102539242325*^9, 3.4891215903694353`*^9, 
   3.495275929786928*^9, 3.495276684195983*^9, 3.614845042082467*^9, 
   3.621142101535833*^9, 3.623498775722392*^9, 3.624785362721451*^9, 
   3.6247963348490067`*^9, 3.6248736448193083`*^9, {3.640508868288961*^9, 
   3.6405089060432873`*^9}, 3.642305241204359*^9, 3.642307619474696*^9, 
   3.6434444332547607`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"eivecR", ".", "invEiVecR"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
       RowBox[{"2", "*", "mu"}]}], ",", 
      RowBox[{"gammaAC", "==", 
       RowBox[{"GammaA", "+", "GammaC"}]}], ",", 
      RowBox[{"mu", "\[Equal]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"delta", "-", 
            RowBox[{"\[ImaginaryI]", "*", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ")"}], "^", "2"}], 
         "+", 
         RowBox[{"R0x", "^", "2"}]}], "]"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4879393988719473`*^9, 3.4879394089685373`*^9}, {
  3.4879394425446873`*^9, 3.487939447782661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.48793944811455*^9, 3.48810253930427*^9, 3.489121590419656*^9, 
   3.495275929851166*^9, 3.495276684276602*^9, 3.614845042094165*^9, 
   3.6211421016853323`*^9, 3.6234987757888613`*^9, 3.624785362788075*^9, 
   3.624796334917183*^9, 3.624873644886633*^9, {3.640508868373301*^9, 
   3.64050890611052*^9}, 3.642305241270104*^9, 3.6423076195252523`*^9, 
   3.643444433321533*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eivecR", ".", 
  RowBox[{"eivecR", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "delta"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ")"}], 
     "2"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "delta"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaM"}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "delta"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "-", "lambdaP"}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.487939194734975*^9, 3.488102539354759*^9, 3.489121590468894*^9, 
   3.495275929901297*^9, 3.495276684360332*^9, 3.6148450420991364`*^9, 
   3.621142101785083*^9, 3.6234987758555202`*^9, 3.6247853628553877`*^9, 
   3.624796334998602*^9, 3.6248736449538183`*^9, {3.6405088684557734`*^9, 
   3.64050890617688*^9}, 3.642305241336165*^9, 3.6423076195904417`*^9, 
   3.643444433389737*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"eivecR", ".", 
    RowBox[{"eivecR", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"lambdaP", "-", "lambdaM"}], "\[Equal]", 
       RowBox[{"2", "*", "mu"}]}], ",", 
      RowBox[{"gammaAC", "==", 
       RowBox[{"GammaA", "+", "GammaC"}]}], ",", 
      RowBox[{"mu", "\[Equal]", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"delta", "-", 
            RowBox[{"\[ImaginaryI]", "*", "GammaA"}], "+", 
            RowBox[{"\[ImaginaryI]", "*", "GammaC"}]}], ")"}], "^", "2"}], 
         "+", 
         RowBox[{"R0x", "^", "2"}]}], "]"}]}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.487938683394013*^9, 3.487938709292471*^9}, {
   3.4879387410218363`*^9, 3.487938741348259*^9}, {3.487938940326482*^9, 
   3.48793894928869*^9}, {3.48793898365252*^9, 3.487939013903908*^9}, 
   3.4879390981808767`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], ")"}], 
     "2"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaM"}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{"delta", "-", 
       RowBox[{"\[ImaginaryI]", " ", "gammaAC"}], "+", "lambdaP"}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.487938693717207*^9, 3.4879387102483807`*^9}, {
   3.487938742157473*^9, 3.487938768413292*^9}, {3.487938950013452*^9, 
   3.4879390145476294`*^9}, 3.4879390988360777`*^9, 3.488102539510379*^9, 
   3.489121590626154*^9, 3.495275930063488*^9, 3.495276684446227*^9, 
   3.6148450422703876`*^9, 3.6211421020816393`*^9, 3.6234987760924597`*^9, 
   3.624785363187647*^9, 3.624796335263851*^9, 3.6248736464045763`*^9, {
   3.6405088686382713`*^9, 3.640508906362246*^9}, 3.642305243389003*^9, 
   3.642307619773274*^9, 3.6434444335882807`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quasiclassical action at the stationary point", "Section",
 CellChangeTimes->{{3.4880823509608994`*^9, 3.488082351510725*^9}, {
   3.489121474409646*^9, 3.489121478497261*^9}, {3.639923076526086*^9, 
   3.639923084291274*^9}, 3.639923269438916*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"wL", "*", "t"}], "]"}], "^", "2"}], ",", "t"}], "]"}]], "Input",\

 CellChangeTimes->{{3.488081903526767*^9, 3.4880819198174133`*^9}, {
  3.488083038356946*^9, 3.4880830443232822`*^9}, {3.4880998155449*^9, 
  3.4880998172537127`*^9}, {3.488100293600607*^9, 3.4881003351495028`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["t", "2"], "-", 
  FractionBox[
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "t", " ", "wL"}], "]"}], 
   RowBox[{"4", " ", "wL"}]]}]], "Output",
 CellChangeTimes->{
  3.488081920738497*^9, 3.488083045082149*^9, 3.4880998180269327`*^9, 
   3.488100336553473*^9, 3.488102539542131*^9, 3.489121590668847*^9, 
   3.495275930124825*^9, 3.495276684527163*^9, 3.614845042287291*^9, 
   3.621142102185706*^9, 3.623498776119657*^9, 3.6247853632193117`*^9, 
   3.624796335334755*^9, 3.624873646558084*^9, {3.640508868722131*^9, 
   3.640508906426567*^9}, 3.642305243470139*^9, 3.6423076198241577`*^9, 
   3.643444433622538*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"wL", "*", "tpp"}], "]"}], "^", "2"}], ",", 
   RowBox[{"{", 
    RowBox[{"tpp", ",", 
     RowBox[{"t", "-", "tau"}], ",", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488100351065194*^9, 3.488100366608923*^9}, 
   3.489121511252881*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", "tau", " ", "wL"}], "-", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "t", " ", "wL"}], "]"}], "+", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"t", "-", "tau"}], ")"}], " ", "wL"}], "]"}]}], 
  RowBox[{"4", " ", "wL"}]]], "Output",
 CellChangeTimes->{
  3.488100367655039*^9, 3.488102247854439*^9, 3.488102539640122*^9, 
   3.489121590985015*^9, 3.49527593059898*^9, 3.4952766847630777`*^9, 
   3.614845042466263*^9, 3.621142102385858*^9, 3.623498776326264*^9, 
   3.624785363421143*^9, 3.624796335555979*^9, 3.624873646786088*^9, {
   3.640508868912682*^9, 3.640508906617558*^9}, 3.642305243656043*^9, 
   3.642307620013619*^9, 3.643444435068583*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"2", "*", 
      RowBox[{"(", 
       RowBox[{"wL", "*", "t"}], ")"}]}], "]"}], "-", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"wL", "*", "t"}], ")"}]}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"wL", "*", "tau"}], ")"}]}]}], "]"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wL", ">", "0"}], ",", 
      RowBox[{"t", "\[Element]", "Reals"}], ",", 
      RowBox[{"tau", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.488082097989958*^9, 3.48808212363297*^9}, {
   3.488082319591813*^9, 3.4880823331545753`*^9}, {3.488082384576363*^9, 
   3.488082403066935*^9}, {3.488082700271782*^9, 3.488082769774335*^9}, {
   3.488099819977893*^9, 3.488099821009301*^9}, 3.488100395975191*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Cos", "[", 
   RowBox[{
    RowBox[{"2", " ", "t", " ", "wL"}], "-", 
    RowBox[{"tau", " ", "wL"}]}], "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"tau", " ", "wL"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.488102307053258*^9, 3.488102539577207*^9, 3.489121591026186*^9, 
   3.495275930722851*^9, 3.495276684827537*^9, 3.6148450425070066`*^9, 
   3.621142102521315*^9, 3.6234987765209703`*^9, 3.624785363485989*^9, 
   3.624796335613275*^9, 3.6248736468490562`*^9, {3.640508869164407*^9, 
   3.640508906691946*^9}, 3.6423052437171593`*^9, 3.642307620076129*^9, 
   3.643444435214244*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
High-order hamonic line shape with continuous-wave light and ground-state \
depletion\
\>", "Section",
 CellChangeTimes->{{3.491800173414588*^9, 3.4918001873882303`*^9}, {
  3.62478752138968*^9, 3.6247875661206713`*^9}}],

Cell[TextData[{
 "Here Omega stands for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox["\[CapitalOmega]", "~"], 
     RowBox[{"M", ",", "N", ",", "i"}]], "-", "\[CapitalOmega]"}], 
   TraditionalForm]]],
 ". Finite pulse with integration from t = 0 to t = TP. This is the result \
used in Eq.\[NonBreakingSpace](6); note that no prefactor of ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    RowBox[{"2", "\[Pi]"}]], TraditionalForm]]],
 " was used before.",
 ButtonBox[Cell[TextData[StyleBox[ButtonBox["2"],
  FontVariations->{"CompatibilityType"->"Superscript"}]], "Citation",
  Editable->False,
  TaggingRules->{NoteData -> RowBox[{
       RowBox[{"Christian", " ", "Buth"}], ",", " ", 
       RowBox[{"Markus", " ", 
         RowBox[{"C", ".", " ", "Kohler"}]}], ",", " ", 
       RowBox[{"Joachim", " ", "Ullrich"}], ",", " ", 
       RowBox[{"Christoph", " ", 
         RowBox[{"H", ".", " ", "Keitel"}]}], ",", " ", 
       RowBox[{"Opt", ".", " ", "Lett", ".", " ", 
         StyleBox["36", FontWeight -> "Bold"]}], ",", " ", "3530", "\[Dash]", 
       
       RowBox[{"3532", " ", 
         RowBox[{"(", "2011", ")"}]}], ",", " ", 
       StyleBox[
        RowBox[{"High", "-", 
          
          RowBox[{"order", " ", "harmonic", " ", "generation", " ", 
            "enhanced", " ", "by", " ", "XUV", " ", "light"}]}], FontSlant -> 
        "Italic"], ",", 
       ButtonBox[
        RowBox[{" ", 
          RowBox[{
            RowBox[{"http", ":"}], "//", 
            RowBox[{
              RowBox[{
                RowBox[{
                  RowBox[{"dx", ".", "doi", ".", "org"}], "/", "10.1364"}], 
                "/", "OL"}], ".36", 
              RowBox[{".003530", "."}]}]}]}], BaseStyle -> "Hyperlink", 
        ButtonData -> {
          URL["http://dx.doi.org/10.1364/OL.36.003530"], None}, ButtonNote -> 
        "http://dx.doi.org/10.1364/OL.36.003530"]}]}],
  BaseStyle->"Hyperlink",
  ButtonData->"00010273"]
}], "Text",
 CellChangeTimes->{
  3.624787641047144*^9, {3.63930869678085*^9, 3.639308699038829*^9}, {
   3.641816051166369*^9, 3.641816051181094*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "Pi"}], ")"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Gamma0"}], "/", "2"}], "*", "t"}], "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Gamma0"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"t", "-", "tau"}], ")"}]}], "]"}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], "*", "Omega", "*", "t"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "TP"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.57933718734649*^9, 3.5793373034886937`*^9}, {
   3.6218491537450447`*^9, 3.621849157360186*^9}, 3.621849913376305*^9, 
   3.624780152605137*^9, 3.637406658693117*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"Gamma0", " ", "tau"}], "2"]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"Gamma0", "+", 
          RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}]}], " ", "TP"}]]}], 
    ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"Gamma0", "+", 
     RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}], " ", 
   "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.579337304440295*^9, 3.6148450398804417`*^9, 3.621142097855443*^9, 
   3.621849158289151*^9, 3.621849579577724*^9, 3.621849917059247*^9, 
   3.6234987383469267`*^9, 3.6247795034906273`*^9, 3.624785631819792*^9, 
   3.624796353311967*^9, 3.624873662551001*^9, 3.637406659621036*^9, {
   3.640508869513603*^9, 3.640508907041532*^9}, 3.642305244067293*^9, 
   3.642307620424486*^9, 3.643444435560761*^9}]
}, Open  ]],

Cell["Finite pulse with integration from t = tau to t = TP.", "Text",
 CellChangeTimes->{{3.6246914626304607`*^9, 3.624691476772478*^9}, {
   3.624691606775875*^9, 3.624691631155971*^9}, 3.639308703334476*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h1", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}]}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Gamma0"}], "/", "2"}], "*", "t"}], "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Gamma0"}], "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"t", "-", "tau"}], ")"}]}], "]"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], "*", "Omega", "*", "t"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "tau", ",", "TP"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.57933718734649*^9, 3.5793373328167453`*^9}, {
   3.621848437151793*^9, 3.621848445958877*^9}, {3.6218491457154818`*^9, 
   3.6218491459525146`*^9}, 3.621849911177812*^9, 3.6246917275945683`*^9, {
   3.624780462542809*^9, 3.624780479990377*^9}, 3.6247805620267677`*^9, {
   3.624790042703772*^9, 3.624790043321816*^9}, {3.637406536806484*^9, 
   3.637406565848558*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"Gamma0", " ", "tau"}], "2"]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"Gamma0", "+", 
          RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}]}], " ", "tau"}]], 
     "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"Gamma0", "+", 
          RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}]}], " ", "TP"}]]}], 
    ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"Gamma0", "+", 
     RowBox[{"\[ImaginaryI]", " ", "Omega"}]}], ")"}], " ", 
   "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.579337333877547*^9, 3.614845040074966*^9, 3.621142098063118*^9, 
   3.621848447841017*^9, 3.621849159774087*^9, 3.621849579796763*^9, 
   3.62184991725793*^9, 3.6234987386080093`*^9, 3.6246917323124247`*^9, 
   3.624779503907156*^9, {3.624780465959065*^9, 3.624780480924124*^9}, 
   3.6247805630636053`*^9, 3.624785632104805*^9, 3.6247900445984097`*^9, 
   3.624796353736212*^9, 3.624873662881063*^9, 3.637406569352496*^9, {
   3.640508869762595*^9, 3.640508907410698*^9}, 3.642305244318728*^9, 
   3.642307620779346*^9, 3.6434444358234787`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalues and eigenvectors of the Rabi matrix for arbitrarily-shaped x-ray\
\[NonBreakingSpace]pulses\
\>", "Section",
 CellChangeTimes->{{3.495168150362258*^9, 3.49516815501512*^9}, {
   3.639922784582199*^9, 3.639922793259397*^9}, {3.6399228352207937`*^9, 
   3.639922836674137*^9}, {3.6399229007842484`*^9, 3.639922902210826*^9}, 
   3.6399230112640123`*^9, {3.639923136651664*^9, 3.639923144985654*^9}}],

Cell[TextData[{
 "Eigenbasis of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sum]", "x"], TraditionalForm]], "None"],
 ":"
}], "Text",
 CellChangeTimes->{{3.493618301151351*^9, 3.4936183042285967`*^9}, {
   3.493634391824539*^9, 3.493634404604425*^9}, {3.495276552535418*^9, 
   3.495276581484652*^9}, 3.5608134341132393`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SigmaX", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "a"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"SigmaX", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{
  3.4946616619814177`*^9, {3.614845745878298*^9, 3.6148457758994207`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "a"},
     {"b", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.494661662800026*^9, 3.494662057476447*^9, 3.4952759431600637`*^9, 
   3.495276689532271*^9, 3.495452017190938*^9, 3.495452170845661*^9, 
   3.614845424688826*^9, {3.614845756581334*^9, 3.6148457763548326`*^9}, 
   3.62114250396458*^9, 3.622364721100717*^9, 3.623499175304246*^9, 
   3.6247856487100363`*^9, 3.624796378154817*^9, 3.624873682773348*^9, {
   3.640508869856389*^9, 3.640508907447486*^9}, 3.64230524434813*^9, 
   3.642307620811757*^9, 3.6434444358597813`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ueivec", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Eigenvectors", "[", "SigmaX", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ueivec", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.494606931807934*^9, 3.494606955465123*^9}, {
   3.494608532356471*^9, 3.494608535320167*^9}, {3.494661673695745*^9, 
   3.494661677718985*^9}, {3.49466195044874*^9, 3.4946619530187263`*^9}, 
   3.494662183104313*^9, {3.495276380361075*^9, 3.495276413541646*^9}, {
   3.4954520854435873`*^9, 3.495452130803344*^9}, 3.614845412026589*^9, {
   3.614845487794175*^9, 3.6148454988539352`*^9}, 3.614845789060967*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["a"], 
        SqrtBox["b"]]}], 
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]]},
     {"1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.614845593896245*^9, 3.614845593961955*^9}, 
   3.6148457898864517`*^9, 3.621142503986004*^9, 3.622364721293191*^9, 
   3.62349917536899*^9, 3.624785648768556*^9, 3.624796378221816*^9, 
   3.624873682840247*^9, {3.640508869937564*^9, 3.6405089075097*^9}, 
   3.642305244399304*^9, 3.642307620861079*^9, 3.64344443591502*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ueivec", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]], ",", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["a"], 
        SqrtBox["b"]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Ueivec", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.494606931807934*^9, 3.494606955465123*^9}, {
   3.494608532356471*^9, 3.494608535320167*^9}, {3.494661673695745*^9, 
   3.494661677718985*^9}, {3.49466195044874*^9, 3.4946619530187263`*^9}, 
   3.494662183104313*^9, {3.495276380361075*^9, 3.495276413541646*^9}, {
   3.4954520854435873`*^9, 3.495452130803344*^9}, 3.614845412026589*^9, 
   3.614845487794175*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["a"], 
        SqrtBox["b"]]}]},
     {"1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4954521167887173`*^9, 3.4954521313682127`*^9}, 
   3.495452170999136*^9, 3.614845424733736*^9, 3.614845647841763*^9, 
   3.6148457929744587`*^9, 3.6211425040055723`*^9, 3.6223647213102713`*^9, 
   3.623499175435288*^9, 3.624785648880554*^9, 3.624796378288075*^9, 
   3.624873682906371*^9, {3.640508870160839*^9, 3.640508907577799*^9}, 
   3.642305244538836*^9, 3.64230762091189*^9, 3.6434444359801407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "SigmaX", "]"}]], "Input",
 CellChangeTimes->{{3.494661860966765*^9, 3.494661862301261*^9}, 
   3.4946619103156967`*^9, 3.614845803794675*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SqrtBox["a"]}], " ", 
    SqrtBox["b"]}], ",", 
   RowBox[{
    SqrtBox["a"], " ", 
    SqrtBox["b"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.494661863318678*^9, 3.4946619106452827`*^9, 3.4946620577248363`*^9, 
   3.49527594351429*^9, 3.495276690131159*^9, 3.4954520176340113`*^9, {
   3.49545215504762*^9, 3.495452171359667*^9}, 3.61484542493373*^9, 
   3.614845804626679*^9, 3.6211425040853777`*^9, 3.622364721564558*^9, 
   3.623499175502092*^9, 3.6247856489810343`*^9, 3.624796378355328*^9, 
   3.624873682973634*^9, {3.6405088702400417`*^9, 3.6405089076438627`*^9}, 
   3.6423052445990334`*^9, 3.642307620961569*^9, 3.643444436046895*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaX", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["a"], 
       SqrtBox["b"]]}], ",", "1"}], "}"}]}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SqrtBox["a"]}], " ", 
    SqrtBox["b"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.4946619461132193`*^9, 3.4946620186206493`*^9}, 
   3.6148458105885773`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["a"], 
     SqrtBox["b"]]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.4946619601657887`*^9, 3.494662019001446*^9}, 
   3.494662057772221*^9, 3.4952759435607033`*^9, 3.495276690234222*^9, 
   3.495452017716658*^9, {3.495452162495536*^9, 3.495452171451021*^9}, 
   3.6148454249801617`*^9, 3.614845812299696*^9, 3.621142504107521*^9, 
   3.622364721613329*^9, 3.623499175567712*^9, 3.6247856491307907`*^9, 
   3.624796378421544*^9, 3.624873683039839*^9, {3.640508870322874*^9, 
   3.640508907710394*^9}, 3.642305244650223*^9, 3.642307621011216*^9, 
   3.643444436113798*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaX", ".", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["a"], 
      SqrtBox["b"]], ",", "1"}], "}"}]}], "/", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox["a"], " ", 
    SqrtBox["b"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.494662046173295*^9, 3.494662054608684*^9}, 
   3.614845817626313*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox["a"], 
    SqrtBox["b"]], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.494662055780882*^9, 3.4946620578554697`*^9}, 
   3.4952759436160107`*^9, 3.495276690335593*^9, 3.495452017802424*^9, {
   3.49545216383249*^9, 3.49545217153714*^9}, 3.614845425033869*^9, 
   3.614845818512473*^9, 3.621142504128845*^9, 3.6223647216639853`*^9, 
   3.623499175635252*^9, 3.6247856492804213`*^9, 3.624796378488443*^9, 
   3.6248736831070337`*^9, {3.640508870405901*^9, 3.640508907777607*^9}, 
   3.642305244720331*^9, 3.642307621063387*^9, 3.6434444362081337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaX", ".", "Ueivec"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{3.6223647118885717`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", "a"},
     {
      RowBox[{
       SqrtBox["a"], " ", 
       SqrtBox["b"]}], 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["a"]}], " ", 
       SqrtBox["b"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.622364714773543*^9, 3.622364721364333*^9}, 
   3.623499175701268*^9, 3.62478564938161*^9, 3.624796378555624*^9, 
   3.624873683173381*^9, {3.6405088704895678`*^9, 3.6405089078431187`*^9}, 
   3.642305244787531*^9, 3.642307621129792*^9, 3.643444436242051*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invUeivec", "=", 
   RowBox[{"Inverse", "[", "Ueivec", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"invUeivec", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.494663187870949*^9, 3.494663207585351*^9}, {
  3.494663291530674*^9, 3.494663292618825*^9}, {3.4952764194682302`*^9, 
  3.4952764343167257`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox["b"], 
       RowBox[{"2", " ", 
        SqrtBox["a"]}]], 
      FractionBox["1", "2"]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox["b"], 
        RowBox[{"2", " ", 
         SqrtBox["a"]}]]}], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.494663196919547*^9, 3.49466320819765*^9}, 
   3.4946632935335817`*^9, 3.495275943333006*^9, {3.495276421262298*^9, 
   3.495276435742581*^9}, 3.495276689848126*^9, 3.49545201738549*^9, {
   3.495452143351191*^9, 3.495452171112195*^9}, 3.6148454247837057`*^9, 
   3.614845688487286*^9, 3.614845795383562*^9, 3.6211425040245934`*^9, 
   3.622364721413628*^9, 3.623499175768467*^9, 3.6247856497159*^9, 
   3.624796378621842*^9, 3.624873683239609*^9, {3.640508870572763*^9, 
   3.640508907910273*^9}, 3.642305244848317*^9, 3.642307621180447*^9, 
   3.643444436297451*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ueivec", ".", "invUeivec"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.494665109342741*^9, 3.4946651183301*^9}, {
  3.495276447936448*^9, 3.495276454110407*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.494665110698176*^9, 3.494665118719171*^9}, 
   3.495275943395858*^9, 3.495276454473937*^9, 3.495276689932868*^9, 
   3.495452017467937*^9, {3.495452151607687*^9, 3.49545217119943*^9}, 
   3.614845424830825*^9, 3.621142504045019*^9, 3.6223647214640303`*^9, 
   3.6234991758353024`*^9, 3.62478564983357*^9, 3.62479637868908*^9, 
   3.624873683306807*^9, {3.640508870654649*^9, 3.640508907975793*^9}, 
   3.6423052448983603`*^9, 3.642307621230653*^9, 3.6434444363649693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"invUeivec", ".", "Ueivec"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.49527646274755*^9, 3.495276465396364*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.495276465883399*^9, 3.4952766900355663`*^9, 3.4954520175414553`*^9, {
   3.495452153177333*^9, 3.4954521712847967`*^9}, 3.6148454248855343`*^9, 
   3.621142504063919*^9, 3.622364721513467*^9, 3.6234991759006844`*^9, 
   3.624785649998069*^9, 3.624796378754942*^9, 3.624873683373498*^9, {
   3.640508870739809*^9, 3.640508908042885*^9}, 3.642305244950946*^9, 
   3.642307621280191*^9, 3.6434444364322367`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Saddle-point approximation", "Section",
 CellChangeTimes->{{3.4882784845309887`*^9, 3.488278488744926*^9}, {
   3.63992256413168*^9, 3.639922596352819*^9}, 3.639922979504549*^9}],

Cell["One dimension:", "Text",
 CellChangeTimes->{{3.624796064761321*^9, 3.624796080351028*^9}, 
   3.639308745470083*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "\[Lambda]", "*", "I", "*", 
     RowBox[{"x", "^", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ">", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4887790510739*^9, 3.488779066119648*^9}, {
   3.488779129240842*^9, 3.488779136840304*^9}, {3.4887792275810633`*^9, 
   3.488779236000638*^9}, 3.489079889817281*^9, {3.48908021970947*^9, 
   3.489080221191272*^9}, 3.4891192815851917`*^9, {3.636977286965637*^9, 
   3.63697741379105*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
   SqrtBox["\[Pi]"]}], 
  SqrtBox["\[Lambda]"]]], "Output",
 CellChangeTimes->{
  3.488779067877715*^9, 3.488779137478655*^9, 3.488779230789589*^9, 
   3.489079833484901*^9, 3.4890798905345488`*^9, 3.489080222024314*^9, 
   3.489119284152009*^9, 3.4891215911076307`*^9, 3.495275930990705*^9, 
   3.495276684936532*^9, 3.614845043506381*^9, 3.621142103595792*^9, 
   3.62349877775445*^9, 3.624785364754674*^9, 3.6247960856324244`*^9, 
   3.624796336748186*^9, 3.624873649044071*^9, 3.6369773126922407`*^9, {
   3.636977365397232*^9, 3.636977415414578*^9}, 3.6369774557294197`*^9, {
   3.640508873685704*^9, 3.640508910015596*^9}, 3.642307622468829*^9, 
   3.6434444377338037`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{
    RowBox[{"-", "2"}], "*", "Pi", "*", "I"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.488779238467021*^9, 3.488779245616084*^9}, {
   3.488779333804714*^9, 3.4887793356492023`*^9}, 3.4891192930373*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox["\[Pi]"]}]], "Output",
 CellChangeTimes->{
  3.488779246189629*^9, 3.488779335964653*^9, 3.4890802273276443`*^9, 
   3.48911929350629*^9, 3.489121591235814*^9, 3.4952759310340567`*^9, 
   3.495276684994676*^9, 3.61484504356675*^9, 3.621142103689118*^9, 
   3.623498777858611*^9, 3.624785364856785*^9, 3.624796085918092*^9, 
   3.624796336853557*^9, 3.624873649206316*^9, 3.636977455922838*^9, {
   3.640508873908655*^9, 3.6405089101686163`*^9}, 3.642307622609312*^9, 
   3.643444437862811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "\[Lambda]", "*", "I", "*", 
     RowBox[{"x", "^", "2"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "<", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.636956838562949*^9, 3.636956839230565*^9}, {
   3.6369774236829033`*^9, 3.636977448821909*^9}, {3.636977587935006*^9, 
   3.636977610689543*^9}, {3.636977662213517*^9, 3.6369776643361*^9}, {
   3.6369784405486183`*^9, 3.636978451394704*^9}, 3.636978550260869*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
   SqrtBox["\[Pi]"]}], 
  SqrtBox[
   RowBox[{"-", "\[Lambda]"}]]]], "Output",
 CellChangeTimes->{
  3.636978551935306*^9, {3.64050887399988*^9, 3.640508911258689*^9}, 
   3.642307623886207*^9, 3.6434444392042437`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"2", "*", "Pi", "*", "I"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.636956855667491*^9, {3.636977635194374*^9, 3.636977657572503*^9}, {
   3.640511406923997*^9, 3.640511415885468*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox["\[Pi]"]}]], "Output",
 CellChangeTimes->{
  3.636956856964324*^9, 3.636977457106557*^9, 3.636977636177882*^9, 
   3.636977666974959*^9, {3.640508874073024*^9, 3.6405089113353*^9}, {
   3.6405114115161047`*^9, 3.6405114166305237`*^9}, 3.64230762412148*^9, 
   3.643444439552703*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"exin", "[", "r_", "]"}], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], "*", "I", "*", 
      RowBox[{"x", "^", "2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "r"}], ",", "r"}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.639922198679964*^9, 3.639922238585075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
  SqrtBox["\[Pi]"], " ", 
  RowBox[{"Erf", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", "r"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.6399222231474648`*^9, 3.639922239216091*^9}, 
   3.640414740292406*^9, 3.640508489609975*^9, {3.640508874165825*^9, 
   3.640508911412653*^9}, 3.640511411371417*^9, 3.6419748938562326`*^9, 
   3.6423052397300158`*^9, {3.642307618114547*^9, 3.6423076242065372`*^9}, {
   3.6434444318321447`*^9, 3.6434444397057123`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"I", "/", "2"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{
  3.636956855667491*^9, {3.636977635194374*^9, 3.636977657572503*^9}, {
   3.640511406923997*^9, 3.640511415885468*^9}, {3.6405114557574663`*^9, 
   3.640511499378683*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "+", 
  FractionBox["\[ImaginaryI]", "2"]}]], "Output",
 CellChangeTimes->{
  3.636956856964324*^9, 3.636977457106557*^9, 3.636977636177882*^9, 
   3.636977666974959*^9, {3.640508874073024*^9, 3.6405089113353*^9}, {
   3.6405114115161047`*^9, 3.6405114166305237`*^9}, {3.640511456970995*^9, 
   3.640511500227723*^9}, 3.642307624255484*^9, 3.643444439956997*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"exin", "[", "r", "]"}], "]"}], "-", 
    RowBox[{"Abs", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", "Pi", "*", "I"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Red"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.639922388618924*^9, 3.639922396994528*^9}, {
  3.640414737157485*^9, 3.640414738287603*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c81d8bv/ZM195bVpSWKHVuyMhM6ouQUKkktCSbRFQoGamEJCt75xx7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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{3.64050891193535*^9, 3.642307624898529*^9, 
  3.64344444079667*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"exin", "[", "r", "]"}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{"exin", "[", "r", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.639922388618924*^9, 3.639922396994528*^9}, {
  3.640414737157485*^9, 3.640414738287603*^9}, {3.640508816417577*^9, 
  3.64050885216757*^9}, {3.64050892073881*^9, 3.6405089222172623`*^9}, {
  3.640508957927965*^9, 3.640508958119071*^9}, {3.640511672496365*^9, 
  3.6405117204536552`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm["Butt"],
     LineBox[CompressedData["
1:eJwUV3dcjd8fv/fWve299x0pIiUNLc8lsqKQKKVBg0j6kowSJRRpaEoaJImm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     "]]}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], AbsoluteDashing[{6, 2}],
     CapForm["Butt"], LineBox[CompressedData["
1:eJwUV3c8Ve8fv3ZZ2XvcUQqJCg3qOajMJCUy0pTwRaIomzRIFCkrotAwM5Pz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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{
  3.6399223999802513`*^9, 3.6404147409434757`*^9, {3.640508820553977*^9, 
   3.64050887512112*^9}, 3.64050891393941*^9, {3.640511674180957*^9, 
   3.6405117214704723`*^9}, 3.642307625630348*^9, 3.643444442165204*^9}]
}, Open  ]],

Cell["Two dimensions:", "Text",
 CellChangeTimes->{{3.624796064761321*^9, 3.6247960756474667`*^9}, 
   3.639308755781438*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}]}], ")"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4887790792562*^9, 3.488779121712659*^9}, {
  3.489119333127647*^9, 3.4891193338243217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{3.4887791235402*^9, 3.4891193352353487`*^9, 
  3.489121591631081*^9, 3.495275932006014*^9, 3.495276686081791*^9, 
  3.614845046658283*^9, 3.621142108040091*^9, 3.623498782827466*^9, 
  3.624785370015759*^9, 3.624796092140812*^9, 3.624796342195303*^9, 
  3.624873653673236*^9, 3.640508875848816*^9, 3.640508918582511*^9, 
  3.642307629714383*^9, 3.643444446744959*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sqrt", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "*", "Pi", "*", "I"}], ")"}], "]"}], "^", 
  "2"}]], "Input",
 CellChangeTimes->{{3.488779270624515*^9, 3.488779274336478*^9}, 
   3.489119304943717*^9, {3.489119343239683*^9, 3.489119415030821*^9}, 
   3.489119446928669*^9, {3.4891194915224953`*^9, 3.489119499743412*^9}, {
   3.489119536475728*^9, 3.489119541369586*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.488779276514428*^9, 3.489119305499258*^9, {3.489119345081398*^9, 
   3.489119416276743*^9}, 3.489119447435751*^9, {3.489119494959113*^9, 
   3.489119500296997*^9}, 3.4891195420321302`*^9, 3.489121591668975*^9, 
   3.495275932146866*^9, 3.4952766862578497`*^9, 3.614845046784194*^9, 
   3.621142108175846*^9, 3.623498783060011*^9, 3.624785370336934*^9, 
   3.6247960922517233`*^9, 3.624796342303863*^9, 3.624873653956376*^9, 
   3.6405088759065647`*^9, 3.640508918812141*^9, 3.642307629949209*^9, 
   3.643444446975741*^9}]
}, Open  ]],

Cell["Three dimensions:", "Text",
 CellChangeTimes->{{3.624796064761321*^9, 3.624796067192009*^9}, 
   3.6393087661089773`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", "I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}], "+", 
       RowBox[{"z", "^", "2"}]}], ")"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4887791570733147`*^9, 3.488779169778491*^9}, 
   3.489119565703252*^9, {3.489119656809032*^9, 3.48911965712584*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"3", "/", "2"}]]}]], "Output",
 CellChangeTimes->{
  3.488779171637821*^9, {3.48911956632014*^9, 3.48911959097829*^9}, 
   3.4891196590555067`*^9, 3.489121592278211*^9, 3.4952759331910343`*^9, 
   3.495276687365992*^9, 3.614845052183292*^9, 3.621142116486857*^9, 
   3.6234987920527287`*^9, 3.624785379267061*^9, 3.624796103752923*^9, 
   3.624796352332158*^9, 3.624873662057332*^9, 3.6405088759817753`*^9, 
   3.640508926037838*^9, 3.642307637254182*^9, 3.643444454250955*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "*", "Pi", "*", "I"}], ")"}], "]"}], "^", "3"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.488779282328828*^9, 3.48877928528862*^9}, {
  3.488779575526485*^9, 3.4887795774927263`*^9}, {3.489119570546094*^9, 
  3.489119577601766*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{"3", "/", "2"}]]}]], "Output",
 CellChangeTimes->{
  3.48877928605547*^9, 3.488779577802032*^9, {3.4891195711737213`*^9, 
   3.489119578078671*^9}, 3.4891215923810263`*^9, 3.495275933331634*^9, 
   3.495276687518948*^9, 3.6148450521971483`*^9, 3.621142116670198*^9, 
   3.623498792193194*^9, 3.624785379409493*^9, 3.6247961038908663`*^9, 
   3.624796352433363*^9, 3.6248736622234583`*^9, 3.640508876040791*^9, 
   3.640508926131344*^9, 3.642307637323389*^9, 3.643444454363842*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Harmonic photon emission", "Section",
 CellChangeTimes->{{3.560813415033283*^9, 3.56081341940168*^9}, {
   3.639922615477042*^9, 3.639922626951961*^9}, 3.639922983189674*^9}],

Cell["Overlap of sinc functions:", "Text",
 CellChangeTimes->{{3.495085691406035*^9, 3.495085692067734*^9}, {
   3.495276675598528*^9, 3.495276682205886*^9}, 3.560813426189083*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Sinc", "[", 
      RowBox[{"x", "*", "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "2"}], "*", "Pi"}], ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49508569693786*^9, 3.4950858092683277`*^9}, 
   3.495276672324355*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c8198Xtvf2wcdIpVLfUEoa1k0qZTakQhRCdjZlz8yPvfdWZMvIuRpS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{{3.495085734297708*^9, 3.495085809839368*^9}, 
   3.495275943782819*^9, {3.495276673412211*^9, 3.495276690435932*^9}, 
   3.6148454258908854`*^9, 3.6211425042874527`*^9, 3.623499175989627*^9, 
   3.624785650532157*^9, 3.624796378822472*^9, 3.624873683510449*^9, 
   3.640508876106175*^9, 3.640508926214303*^9, 3.642307637383938*^9, 
   3.6434444544224243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"t", "*", 
      RowBox[{
       RowBox[{"Sinc", "[", 
        RowBox[{"x", "*", "t"}], "]"}], "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "Pi"}], "/", "2"}], ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49508569693786*^9, 3.495085784481319*^9}, {
   3.495085815228804*^9, 3.495085834421009*^9}, 3.4952766664685907`*^9, {
   3.641974886892282*^9, 3.641974923824965*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c81t8Xp1SSkKxKZkMZ0fqWdR4jIasSQpKVGUpCkhAqyQohyV5lUyrH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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{{3.4950858199074583`*^9, 3.495085835263837*^9}, 
   3.495275943939973*^9, {3.495276666892127*^9, 3.495276690533277*^9}, 
   3.61484542620854*^9, 3.621142504336123*^9, 3.623499176058947*^9, 
   3.624785650872829*^9, 3.624796378877842*^9, 3.624873683557597*^9, 
   3.640508876149951*^9, 3.6405089262618427`*^9, {3.641974894081505*^9, 
   3.641974924406114*^9}, 3.642307637465464*^9, 3.643444454489479*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"t", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"t", "*", 
      RowBox[{"Sinc", "[", 
       RowBox[{"x", "*", "t"}], "]"}], "*", 
      RowBox[{"Sinc", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "2"}], ")"}], "*", "t"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.49508569693786*^9, 3.495085784481319*^9}, {
  3.495085815228804*^9, 3.495085905629958*^9}, {3.495085943895351*^9, 
  3.495085951765688*^9}, {3.495276641564494*^9, 3.495276661378272*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{}], CapForm[
    "Butt"], LineBox[CompressedData["
1:eJwUV3c4l+8X/thESJKkMiLfzJKS9SSRyCqppBRCGamEKNlUKHvvvTdFOY8t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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "Times"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{{3.495085866534445*^9, 3.495085906137203*^9}, {
   3.495085944495139*^9, 3.495085954598091*^9}, 3.495275943984564*^9, {
   3.49527666258746*^9, 3.495276690682151*^9}, 3.614845426246727*^9, 
   3.62114250437713*^9, 3.6234991762793093`*^9, 3.6247856509382553`*^9, 
   3.6247963789282007`*^9, 3.6248736837586603`*^9, 3.6405088763490467`*^9, 
   3.640508926304051*^9, 3.642307637538508*^9, 3.643444454562727*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "=", "100000"}], "}"}], ",", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{"x", "*", "t"}], "]"}], "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "0.01"}], ")"}], "*", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", "0.1"}], "*", "Pi"}], ",", 
         RowBox[{"0.1", "*", "Pi"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/", 
  "Pi"}]], "Input",
 CellChangeTimes->{{3.495086001025783*^9, 3.4950860977673197`*^9}, {
  3.495086165262691*^9, 3.495086169406261*^9}, {3.4950862002995577`*^9, 
  3.495086299651745*^9}, {3.495086332063628*^9, 3.495086386055852*^9}, {
  3.495086571978299*^9, 3.495086576297073*^9}}],

Cell[BoxData["0.0008194977446552022`"], "Output",
 CellChangeTimes->{{3.495086038215979*^9, 3.495086102210693*^9}, 
   3.4950861749920197`*^9, {3.495086206610992*^9, 3.495086387170898*^9}, 
   3.495086577096423*^9, 3.495275944491414*^9, 3.495276691217499*^9, 
   3.614845427266735*^9, 3.621142505459148*^9, 3.623499177322435*^9, 
   3.624785652019144*^9, 3.624796379903521*^9, 3.6248736847204733`*^9, 
   3.640508876462935*^9, 3.640508930865221*^9, 3.6423076421517467`*^9, 
   3.6434444605722437`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", "=", "100000"}], "}"}], ",", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"t", "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{"x", "*", "t"}], "]"}], "*", 
        RowBox[{"Sinc", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", "0.01"}], ")"}], "*", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", "100"}], "*", "Pi"}], ",", 
         RowBox[{"100", "*", "Pi"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "/", 
  "Pi"}]], "Input",
 CellChangeTimes->{{3.495086001025783*^9, 3.4950860977673197`*^9}, {
  3.495086165262691*^9, 3.495086169406261*^9}, {3.4950862002995577`*^9, 
  3.495086299651745*^9}, {3.495086332063628*^9, 3.495086386055852*^9}, {
  3.495086571978299*^9, 3.495086576297073*^9}, {3.495276624113873*^9, 
  3.495276628728163*^9}}],

Cell[BoxData["0.00001775370860178856`"], "Output",
 CellChangeTimes->{3.4952766297072372`*^9, 3.495276691590869*^9, 
  3.614845427870953*^9, 3.621142506093383*^9, 3.623499177951777*^9, 
  3.6247856526612062`*^9, 3.6247963804059057`*^9, 3.6248736853005047`*^9, 
  3.640508876577134*^9, 3.640508934107506*^9, 3.64230764530014*^9, 
  3.643444463719613*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"offdelta", "[", 
   RowBox[{"t_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"t", "*", 
     RowBox[{"Sinc", "[", 
      RowBox[{"x", "*", "t"}], "]"}], "*", 
     RowBox[{"Sinc", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "+", "y"}], ")"}], "*", "t"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"y", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.560813478410759*^9, 3.560813497479841*^9}, {
   3.560813705021456*^9, 3.560813729420516*^9}, {3.560813770949568*^9, 
   3.5608138029211493`*^9}, {3.560813934025495*^9, 3.5608139361668787`*^9}, {
   3.5608139988388433`*^9, 3.56081400183733*^9}, 3.560814049811339*^9, {
   3.5608140824512787`*^9, 3.560814095707748*^9}, {3.560814347385426*^9, 
   3.560814393379476*^9}, {3.560814454917798*^9, 3.560814542045651*^9}, {
   3.6393084607428427`*^9, 3.639308462369948*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"offdelta", "[", 
   RowBox[{"t", ",", "y"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5608137778368273`*^9, 3.560813806782592*^9}, 
   3.560813998905998*^9}],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"Sinc", "[", 
   RowBox[{"t", " ", "y"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.560813781078165*^9, 3.560813807053685*^9}, 
   3.5608139385018177`*^9, {3.560814003251354*^9, 3.560814028230236*^9}, 
   3.5608141350363626`*^9, {3.560814401879345*^9, 3.560814417252253*^9}, {
   3.5608144607567587`*^9, 3.5608144988762712`*^9}, {3.5608145314111443`*^9, 
   3.5608145573234367`*^9}, 3.614845561085382*^9, 3.6211426448378487`*^9, 
   3.623499316868054*^9, 3.624785785807187*^9, 3.62479648129041*^9, 
   3.6248738073425083`*^9, 3.639308415243537*^9, 3.639308498943467*^9, 
   3.640508876734852*^9, 3.640508967185498*^9, 3.64230767781378*^9, 
   3.643444496403894*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"offdelta", "[", 
    RowBox[{"t", ",", "y"}], "]"}], ",", 
   RowBox[{"t", "\[Rule]", "Infinity"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"y", ">", "0"}], "||", 
      RowBox[{"y", "<", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.63930827688035*^9, 3.639308313767261*^9}, {
  3.6393083480931053`*^9, 3.63930836063835*^9}, {3.639308558139827*^9, 
  3.639308598900128*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.639308341841761*^9, 3.6393084224922447`*^9, 
  3.639308505864504*^9, 3.6393085737029667`*^9, 3.639308606124802*^9, 
  3.640508876940724*^9, 3.6405089742261868`*^9, 3.642307684843299*^9, 
  3.643444503372905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"offdelta", "[", 
   RowBox[{"10", ",", "0.1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.560813984109909*^9, 3.5608140117316217`*^9}, {
  3.560814184677775*^9, 3.560814186300396*^9}}],

Cell[BoxData["2.6435590640814564`"], "Output",
 CellChangeTimes->{{3.5608139871337442`*^9, 3.560814012509942*^9}, 
   3.560814043703829*^9, 3.5608141484035254`*^9, 3.560814232481386*^9, 
   3.5608146437443533`*^9, 3.6148455866366*^9, 3.621142670942889*^9, 
   3.6234993429581213`*^9, 3.624785811551021*^9, 3.624796501347598*^9, 
   3.624873830724291*^9, 3.6405088771206837`*^9, 3.640508977710153*^9, 
   3.642307688337611*^9, 3.6434445070289803`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"offdelta", "[", 
   RowBox[{
    RowBox[{"10", "^", "3"}], ",", "0.1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.560814246387766*^9, 3.560814246859128*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.01590794578140704`"}]], "Output",
 CellChangeTimes->{3.560814265893499*^9, 3.5608146627815857`*^9, 
  3.6148455900820713`*^9, 3.621142674645603*^9, 3.623499346497098*^9, 
  3.624785815072757*^9, 3.624796504815544*^9, 3.624873834039279*^9, 
  3.640508877284006*^9, 3.640508981096469*^9, 3.642307691643718*^9, 
  3.643444511469441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"offdelta", "[", 
   RowBox[{
    RowBox[{"10", "^", "6"}], ",", "0.1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.560814275357358*^9, 3.560814275539393*^9}}],

Cell[BoxData["1.1230816108355305`*^-6"], "Output",
 CellChangeTimes->{3.5608142937589903`*^9, 3.560814680567083*^9, 
  3.614845593770115*^9, 3.621142678848235*^9, 3.623499350533584*^9, 
  3.624785818973048*^9, 3.624796508823474*^9, 3.6248738375464563`*^9, 
  3.6405088779962597`*^9, 3.640508984571931*^9, 3.642307695157529*^9, 
  3.643444515134609*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "ReferenceSection",
 CellChangeTimes->{{3.624692035729459*^9, 3.624692037104096*^9}}],

Cell[TextData[StyleBox["1",
 FontVariations->{"CompatibilityType"->"Superscript"}]], "Text"],

Cell[CellGroupData[{

Cell[TextData[{
 "\t",
 StyleBox["1",
  FontVariations->{"CompatibilityType"->"Superscript"}],
 "\t",
 "World",
 " ",
 "Wide",
 " ",
 "Web",
 ":",
 " ",
 ButtonBox["www",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox["christianbuth",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ButtonBox["name",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.christianbuth.name"], None},
  ButtonNote->"http://www.christianbuth.name"],
 ",",
 " ",
 "electronic",
 " ",
 "mail",
 ":",
 " ",
 ButtonBox["christian",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["buth",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["@",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["web",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 ButtonBox["de",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["mailto:christian.buth@web.de"], None},
  ButtonNote->"mailto:christian.buth@web.de"],
 "."
}], "Reference",
 Editable->False,
 TaggingRules->{ReferenceNoteData -> ""},
 CellTags->"0000B442"],

Cell[TextData[{
 "\t",
 StyleBox["2",
  FontVariations->{"CompatibilityType"->"Superscript"}],
 "\t",
 "Christian",
 " ",
 "Buth",
 ",",
 " ",
 "Markus",
 " ",
 "C",
 ".",
 " ",
 "Kohler",
 ",",
 " ",
 "Joachim",
 " ",
 "Ullrich",
 ",",
 " ",
 "Christoph",
 " ",
 "H",
 ".",
 " ",
 "Keitel",
 ",",
 " ",
 "Opt",
 ".",
 " ",
 "Lett",
 ".",
 " ",
 StyleBox["36",
  FontWeight->"Bold"],
 ",",
 " ",
 "3530",
 "\[Dash]",
 "3532",
 " ",
 "(",
 "2011",
 ")",
 ",",
 " ",
 StyleBox["High",
  FontSlant->"Italic"],
 StyleBox["-",
  FontSlant->"Italic"],
 StyleBox["order",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["harmonic",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["generation",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["enhanced",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["by",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["XUV",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["light",
  FontSlant->"Italic"],
 ",",
 ButtonBox[" ",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["http",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[":",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["//",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["dx",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["doi",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["org",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["10.1364",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox["OL",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".36",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".003530",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1364/OL.36.003530"], None},
  ButtonNote->"http://dx.doi.org/10.1364/OL.36.003530"]
}], "Reference",
 Editable->False,
 TaggingRules->{ReferenceNoteData -> ""},
 CellTags->"00010273"],

Cell[TextData[{
 "\t",
 StyleBox["3",
  FontVariations->{"CompatibilityType"->"Superscript"}],
 "\t",
 "Christian",
 " ",
 "Buth",
 ",",
 " ",
 "Kenneth",
 " ",
 "J",
 ".",
 " ",
 "Schafer",
 ",",
 " ",
 "Phys",
 ".",
 " ",
 "Rev",
 ".",
 " ",
 "A",
 " ",
 StyleBox["80",
  FontWeight->"Bold"],
 ",",
 " ",
 "033410",
 " ",
 "(",
 "2009",
 ")",
 " ",
 "[",
 "17",
 "\[NonBreakingSpace]",
 "pages",
 "]",
 ",",
 " ",
 StyleBox["Theory",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["of",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["Auger",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["decay",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["by",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["laser",
  FontSlant->"Italic"],
 StyleBox["-",
  FontSlant->"Italic"],
 StyleBox["dressed",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 StyleBox["atoms",
  FontSlant->"Italic"],
 ",",
 " ",
 ButtonBox["http",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[":",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["//",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["dx",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["doi",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["org",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["10.1103",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox["PhysRevA",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".80",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 ButtonBox[".033410",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://dx.doi.org/10.1103/PhysRevA.80.033410"], None},
  ButtonNote->"http://dx.doi.org/10.1103/PhysRevA.80.033410"],
 "."
}], "Reference",
 Editable->False,
 TaggingRules->{ReferenceNoteData -> ""},
 CellTags->"0000FE82"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 785},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"10.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 23, \
2015)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "JournalArticle.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "0000B442"->{
  Cell[324428, 6325, 2188, 83, 37, "Reference",
   CellTags->"0000B442"]},
 "00010273"->{
  Cell[326619, 6410, 3983, 164, 59, "Reference",
   CellTags->"00010273"]},
 "0000FE82"->{
  Cell[330605, 6576, 3766, 149, 37, "Reference",
   CellTags->"0000FE82"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"0000B442", 334919, 6745},
 {"00010273", 335009, 6748},
 {"0000FE82", 335100, 6751}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 653, 11, 159, "Title"],
Cell[CellGroupData[{
Cell[1257, 37, 3199, 54, 75, "Author"],
Cell[4459, 93, 187, 4, 19, "Institution"],
Cell[4649, 99, 527, 9, 19, "Institution"],
Cell[5179, 110, 385, 5, 38, "Date"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5601, 120, 289, 6, 71, "Section"],
Cell[5893, 128, 523, 15, 40, "Input"],
Cell[CellGroupData[{
Cell[6441, 147, 128, 2, 40, "Input"],
Cell[6572, 151, 1404, 32, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8013, 188, 344, 7, 40, "Input"],
Cell[8360, 197, 1710, 44, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10107, 246, 637, 17, 40, "Input"],
Cell[10747, 265, 826, 18, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11610, 288, 369, 8, 40, "Input"],
Cell[11982, 298, 2342, 61, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14361, 364, 619, 18, 40, "Input"],
Cell[14983, 384, 933, 22, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15953, 411, 232, 5, 40, "Input"],
Cell[16188, 418, 1370, 31, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17595, 454, 645, 15, 64, "Input"],
Cell[18243, 471, 1731, 41, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20011, 517, 128, 2, 40, "Input"],
Cell[20142, 521, 2147, 60, 162, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22326, 586, 820, 22, 64, "Input"],
Cell[23149, 610, 578, 13, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23764, 628, 871, 23, 64, "Input"],
Cell[24638, 653, 571, 13, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25246, 671, 111, 3, 40, "Input"],
Cell[25360, 676, 1025, 28, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26422, 709, 1043, 27, 64, "Input"],
Cell[27468, 738, 1106, 26, 49, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28623, 770, 254, 3, 71, "Section"],
Cell[CellGroupData[{
Cell[28902, 777, 386, 9, 40, "Input"],
Cell[29291, 788, 657, 14, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29985, 807, 351, 10, 40, "Input"],
Cell[30339, 819, 751, 17, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31127, 841, 952, 25, 40, "Input"],
Cell[32082, 868, 640, 14, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32771, 888, 230, 5, 71, "Section"],
Cell[33004, 895, 2125, 55, 44, "Text"],
Cell[CellGroupData[{
Cell[35154, 954, 834, 24, 40, "Input"],
Cell[35991, 980, 985, 26, 83, "Output"]
}, Open  ]],
Cell[36991, 1009, 209, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[37225, 1015, 1082, 28, 40, "Input"],
Cell[38310, 1045, 1340, 35, 83, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39699, 1086, 419, 7, 71, "Section"],
Cell[40121, 1095, 329, 9, 33, "Text"],
Cell[CellGroupData[{
Cell[40475, 1108, 366, 10, 64, "Input"],
Cell[40844, 1120, 1082, 25, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41963, 1150, 658, 12, 64, "Input"],
Cell[42624, 1164, 1074, 29, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43735, 1198, 799, 21, 110, "Input"],
Cell[44537, 1221, 1157, 30, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45731, 1256, 185, 3, 40, "Input"],
Cell[45919, 1261, 724, 17, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46680, 1283, 400, 15, 82, "Input"],
Cell[47083, 1300, 669, 14, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47789, 1319, 349, 13, 82, "Input"],
Cell[48141, 1334, 623, 12, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48801, 1351, 136, 3, 40, "Input"],
Cell[48940, 1356, 1012, 28, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49989, 1389, 353, 7, 64, "Input"],
Cell[50345, 1398, 1427, 37, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51809, 1440, 208, 4, 40, "Input"],
Cell[52020, 1446, 1080, 24, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53137, 1475, 160, 3, 40, "Input"],
Cell[53300, 1480, 1018, 24, 81, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54367, 1510, 184, 2, 71, "Section"],
Cell[54554, 1514, 122, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[54701, 1520, 756, 18, 40, "Input"],
Cell[55460, 1540, 789, 16, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56286, 1561, 284, 7, 40, "Input"],
Cell[56573, 1570, 596, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57206, 1587, 732, 17, 40, "Input"],
Cell[57941, 1606, 328, 10, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58306, 1621, 264, 6, 40, "Input"],
Cell[58573, 1629, 385, 9, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58995, 1643, 462, 14, 40, "Input",
 InitializationCell->True],
Cell[59460, 1659, 648, 16, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60145, 1680, 305, 7, 40, "Input"],
Cell[60453, 1689, 411, 8, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60901, 1702, 626, 17, 40, "Input"],
Cell[61530, 1721, 38593, 649, 355, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100160, 2375, 928, 24, 40, "Input"],
Cell[101091, 2401, 79553, 1321, 355, "Output"]
}, Open  ]],
Cell[180659, 3725, 125, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[180809, 3731, 621, 18, 40, "Input"],
Cell[181433, 3751, 481, 8, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181951, 3764, 426, 10, 40, "Input"],
Cell[182380, 3776, 641, 11, 40, "Output"]
}, Open  ]],
Cell[183036, 3790, 127, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[183188, 3796, 787, 22, 64, "Input"],
Cell[183978, 3820, 653, 14, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184668, 3839, 364, 10, 40, "Input"],
Cell[185035, 3851, 656, 14, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185740, 3871, 180, 2, 71, "Section"],
Cell[185923, 3875, 180, 2, 31, "Text"],
Cell[CellGroupData[{
Cell[186128, 3881, 644, 19, 40, "Input"],
Cell[186775, 3902, 46966, 785, 357, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233778, 4692, 797, 22, 40, "Input"],
Cell[234578, 4716, 35017, 589, 370, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269632, 5310, 863, 23, 40, "Input"],
Cell[270498, 5335, 45969, 768, 362, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316504, 6108, 922, 25, 40, "Input"],
Cell[317429, 6135, 501, 7, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317967, 6147, 971, 26, 40, "Input"],
Cell[318941, 6175, 353, 5, 40, "Output"]
}, Open  ]],
Cell[319309, 6183, 1158, 28, 40, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[320492, 6215, 214, 5, 40, "Input"],
Cell[320709, 6222, 713, 12, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321459, 6239, 499, 13, 40, "Input"],
Cell[321961, 6254, 261, 4, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322259, 6263, 233, 5, 40, "Input"],
Cell[322495, 6270, 450, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322982, 6281, 207, 5, 40, "Input"],
Cell[323192, 6288, 364, 6, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323593, 6299, 207, 5, 40, "Input"],
Cell[323803, 6306, 352, 5, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[324204, 6317, 104, 1, 71, "ReferenceSection"],
Cell[324311, 6320, 92, 1, 43, "Text"],
Cell[CellGroupData[{
Cell[324428, 6325, 2188, 83, 37, "Reference",
 CellTags->"0000B442"],
Cell[326619, 6410, 3983, 164, 59, "Reference",
 CellTags->"00010273"],
Cell[330605, 6576, 3766, 149, 37, "Reference",
 CellTags->"0000FE82"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

